Dissipative scattering of spinning black holes at fourth post-Minkowskian order

We compute the radiation reacted momentum impulse $\Delta p_i^\mu$, spin kick $\Delta S_i^\mu$, and scattering angle $\theta$ between two scattered spinning massive bodies (black holes or neutron stars) using the $\mathcal{N}=1$ supersymmetric worldline quantum field theory formalism up to fourth post-Minkowskian (4PM) order. Our calculation confirms the state-of-the-art non-spinning results, and extends them to include spin-orbit effects. Advanced multi-loop Feynman integral technology including differential equations and the method of regions are applied and extended to deal with the retarded propagators arising in a causal description of the scattering dynamics. From these results we determine a complete set of radiative fluxes at sub-leading PM order: the 4PM radiated four-momentum and, via linear response, the 3PM radiated angular momentum, both again including spin-orbit effects.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Dissipative scattering of spinning black holes at fourth post-Minkowskian order*)


(* ::Text:: *)
(*Gustav Uhre Jakobsen, Gustav Mogull, Jan Plefka, Benjamin Sauer*)


(* ::Section:: *)
(*Notation*)


(* ::Subsection:: *)
(*Scalars/Constants*)


(* ::Text:: *)
(*-- \[Gamma] := v1.v2  (Lorentz factor)*)
(*-- m[i] := m_i  (masses)*)
(*-- \[Nu] := m1 m2/(m1+m2)^2  (symmetric mass ratio)*)
(*-- \[Delta] := (m2-m1)/(m1+m2)*)
(*-- mB := |b|  (modulus of impact parameter)*)
(*-- eE:=Sqrt[m1^2+m2^2+2\[Gamma] m1 m2] (total initial energy)*)
(*-- s[i] := -L.a_i*)


(* ::Subsection:: *)
(*Vectors:*)


(* ::Text:: *)
(*v[i] := v_i  (velocities)*)
(*b := b_2-b_1  (impact parameter)*)
(*L  (unit-normalized angular momentum vector defined in eq. (2) )*)
(*a[i] := a_i  (initial Pauli-Lubanski vectors)*)


(* ::Text:: *)
(*dot[vec1,vec2] := vec1.vec2  (Lorentz dot product between vectors vec1 and vec2)*)


(* ::Subsection:: *)
(*Results:*)


(* ::Text:: *)
(*\[CapitalDelta]p=\[CapitalDelta]pTotal*)
(*\[CapitalDelta]p[n]  :=  \[CapitalDelta]p^(n)*)
(*\[CapitalDelta]S=\[CapitalDelta]STotal*)
(*\[CapitalDelta]S[n]  :=  \[CapitalDelta]S^(n)*)
(*\[Theta][n,m]  :=  \[Theta]^(n,m)*)
(*Results for \[Theta] follow the convention in Eq. (20).*)
(**)
(*The different components defined in Eq.(10) \[CapitalDelta]p/S^(4) are given as \[CapitalDelta]p/S[4,"cons"], \[CapitalDelta]p/S[4,"rad1"], \[CapitalDelta]p/S[4,"rad2"].*)
(**)


(* ::Subsection:: *)
(*Rational Functions*)


(* ::Text:: *)
(*c(Bar)[sigma,l]=c(^Bar)^(sigma)_l*)
(*d(Bar)[sigma,\[Alpha],l]=c(^Bar)^(sigma)_(\[Alpha],l) (used in eq. ())*)
(*e(Bar)[sigma,l]=e(^Bar)^(sigma)_l*)
(*f(Bar)[sigma,\[Alpha],l]=f(^Bar)^(sigma)_(\[Alpha],l) (used in eq. ())*)
(**)
(*These can be loaded by the replacement rules rationalFunctions*)


(* ::Section::Closed:: *)
(*Impulse \[CapitalDelta]p*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]p[1] := \[CapitalDelta]p[1,0] + \[CapitalDelta]p[1,1]


\[CapitalDelta]p[1,0] = (b*(-2 + 4*\[Gamma]^2)*m[1]*m[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) ;


\[CapitalDelta]p[1,1] = (L*((4*\[Gamma]*dot[b, a[1]])/mB^3 + (4*\[Gamma]*dot[b, a[2]])/mB^3) + 
  b*((4*\[Gamma]*dot[L, a[1]])/mB^3 + (4*\[Gamma]*dot[L, a[2]])/mB^3))*m[1]*m[2];


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]p[2] := \[CapitalDelta]p[2,0] + \[CapitalDelta]p[2,1]


\[CapitalDelta]p[2,0] = m[1]^2*m[2]*((3*b*Pi*(-1 + 5*\[Gamma]^2))/(4*mB^3*Sqrt[-1 + \[Gamma]^2]) - (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
   (2*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) + m[1]*m[2]^2*((3*b*Pi*(-1 + 5*\[Gamma]^2))/(4*mB^3*Sqrt[-1 + \[Gamma]^2]) - 
   (2*(1 - 2*\[Gamma]^2)^2*v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) ;


\[CapitalDelta]p[2,1] = m[1]^2*m[2]*(b*((2*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)) + 
     (3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[L, a[2]])/(2*mB^4*(-1 + \[Gamma]^2))) + 
   L*((Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)) + (3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[b, a[2]])/
      (4*mB^4*(-1 + \[Gamma]^2)) + (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     ((2 - 8*\[Gamma]^2)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
   ((-8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) - (8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[L, a[2]])/
      (mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[1] + ((8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[2]) + 
 m[1]*m[2]^2*(b*((3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[L, a[1]])/(2*mB^4*(-1 + \[Gamma]^2)) + 
     (2*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2))) + 
   L*((3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[b, a[1]])/(4*mB^4*(-1 + \[Gamma]^2)) + (Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[b, a[2]])/
      (mB^4*(-1 + \[Gamma]^2)) + ((-2 + 8*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) - 
     (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
   ((-8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) - (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[2]])/
      (mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[1] + ((8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     (8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[L, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[2]);


(* ::Subsection::Closed:: *)
(*3PM*)


\[CapitalDelta]p[3] := \[CapitalDelta]p[3,"cons"] + \[CapitalDelta]p[3,"rad1"]


\[CapitalDelta]p[3,"cons"]=(2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2)*m[1]^3*m[2])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (L*((4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) + (4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2)) + 
    b*((4*\[Gamma]*(13 - 52*\[Gamma]^2 + 40*\[Gamma]^4)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) + (32*\[Gamma]*(-1 + 3*\[Gamma]^2)*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2))))*m[1]^3*m[2] + 
  ((4*b*\[Gamma]*(-53 + 120*\[Gamma]^2 - 90*\[Gamma]^4 + 20*\[Gamma]^6))/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (b*(24 + 96*\[Gamma]^2 - 32*\[Gamma]^4)*ArcCosh[\[Gamma]])/(mB^4*(-1 + \[Gamma]^2)))*m[1]^2*m[2]^2 + 
  (L*((8*(20 + 45*\[Gamma]^2 - 78*\[Gamma]^4 + 10*\[Gamma]^6)*dot[b, a[1]])/(3*mB^5*(-1 + \[Gamma]^2)^2) + (8*(20 + 45*\[Gamma]^2 - 78*\[Gamma]^4 + 10*\[Gamma]^6)*dot[b, a[2]])/(3*mB^5*(-1 + \[Gamma]^2)^2)) + 
    b*((4*(41 + 80*\[Gamma]^2 - 140*\[Gamma]^4 + 20*\[Gamma]^6)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) + (4*(41 + 80*\[Gamma]^2 - 140*\[Gamma]^4 + 20*\[Gamma]^6)*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2)) + 
    ArcCosh[\[Gamma]]*(L*((16*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + (16*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2))) + 
      b*(-((48*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2))) - (48*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)))))*m[1]^2*m[2]^2 + (2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2)*m[1]*m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
  (L*((4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) + (4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2)) + 
    b*((32*\[Gamma]*(-1 + 3*\[Gamma]^2)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)) + (4*\[Gamma]*(13 - 52*\[Gamma]^2 + 40*\[Gamma]^4)*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2)))*m[1]*m[2]^3 + 
  m[1]^3*m[2]*(L*((Pi*\[Gamma]*(9 - 40*\[Gamma]^2 + 35*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*(1 - 9*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
    (-((Pi*\[Gamma]^2*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) - (3*Pi*\[Gamma]^2*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
    ((Pi*\[Gamma]*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + 
  m[1]*m[2]^3*(L*((3*Pi*(1 - 9*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) - (Pi*\[Gamma]*(9 - 40*\[Gamma]^2 + 35*\[Gamma]^4)*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
    (-((3*Pi*\[Gamma]*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) - (Pi*\[Gamma]*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
    ((3*Pi*\[Gamma]^2*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*\[Gamma]^2*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + 
  m[1]^2*m[2]^2*(L*((Pi*(3 + 15*\[Gamma] - 30*\[Gamma]^2 - 69*\[Gamma]^3 + 35*\[Gamma]^4 + 60*\[Gamma]^5)*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) - (Pi*(3 + 15*\[Gamma] - 30*\[Gamma]^2 - 69*\[Gamma]^3 + 35*\[Gamma]^4 + 60*\[Gamma]^5)*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
    (-((Pi*\[Gamma]*(15 + 12*\[Gamma] - 62*\[Gamma]^2 - 51*\[Gamma]^3 + 55*\[Gamma]^4 + 45*\[Gamma]^5)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) - (Pi*\[Gamma]*(12 + 15*\[Gamma] - 51*\[Gamma]^2 - 62*\[Gamma]^3 + 45*\[Gamma]^4 + 55*\[Gamma]^5)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
    ((Pi*\[Gamma]*(12 + 15*\[Gamma] - 51*\[Gamma]^2 - 62*\[Gamma]^3 + 45*\[Gamma]^4 + 55*\[Gamma]^5)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*\[Gamma]*(15 + 12*\[Gamma] - 62*\[Gamma]^2 - 51*\[Gamma]^3 + 55*\[Gamma]^4 + 45*\[Gamma]^5)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) - 
  (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2])*(\[Gamma]*m[1]*v[1] + m[2]*v[1] - m[1]*v[2] - \[Gamma]*m[2]*v[2]))/(2*mB^3*(-1 + \[Gamma]^2)^2);


\[CapitalDelta]p[3,"rad1"]=(4*b*(1 - 2*\[Gamma]^2)^2*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]])*m[1]^2*m[2]^2)/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
  (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]])*(L*dot[b, a[1]] + L*dot[b, a[2]] + 3*b*(dot[L, a[1]] + dot[L, a[2]]))*m[1]^2*m[2]^2)/(3*mB^5*(-1 + \[Gamma]^2)^2) + 
  m[1]^2*m[2]^2*(-((Pi*\[Gamma]*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*v[1])/(48*mB^3*(-1 + \[Gamma]^2)^(5/2))) + (Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*v[2])/(48*mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
    ArcCosh[\[Gamma]]*(-((Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*v[1])/(16*mB^3*(-1 + \[Gamma]^2)^3)) + (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*v[2])/(16*mB^3*(-1 + \[Gamma]^2)^3)) + 
    Log[(1 + \[Gamma])/2]*((Pi*\[Gamma]*(-5 + \[Gamma]*(76 + 5*\[Gamma]*(-30 + \[Gamma]*(12 + 7*\[Gamma]))))*v[1])/(8*mB^3*(-1 + \[Gamma]^2)^(3/2)) - (Pi*(-5 + \[Gamma]*(76 + 5*\[Gamma]*(-30 + \[Gamma]*(12 + 7*\[Gamma]))))*v[2])/(8*mB^3*(-1 + \[Gamma]^2)^(3/2)))) + 
  m[1]^2*m[2]^2*(L*(-((Pi*(-233 + 1205*\[Gamma] - 1842*\[Gamma]^2 + 1026*\[Gamma]^3 - 501*\[Gamma]^4 + 249*\[Gamma]^5)*dot[a[1], v[2]])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3)) - (Pi*(-527 + 1787*\[Gamma] - 2115*\[Gamma]^2 + 1465*\[Gamma]^3 - 714*\[Gamma]^4 + 176*\[Gamma]^5)*dot[a[2], v[1]])/
       (16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3)) + (-((Pi*\[Gamma]*(1245 - 4243*\[Gamma] + 4732*\[Gamma]^2 - 1350*\[Gamma]^3 - 219*\[Gamma]^4 - 279*\[Gamma]^5 + 210*\[Gamma]^6)*dot[L, a[1]])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3)) - 
      (Pi*\[Gamma]*(1352 - 4741*\[Gamma] + 5393*\[Gamma]^2 - 1627*\[Gamma]^3 - 111*\[Gamma]^4 - 356*\[Gamma]^5 + 210*\[Gamma]^6)*dot[L, a[2]])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*v[1] + 
    ((Pi*(1245 - 4243*\[Gamma] + 4732*\[Gamma]^2 - 1350*\[Gamma]^3 - 219*\[Gamma]^4 - 279*\[Gamma]^5 + 210*\[Gamma]^6)*dot[L, a[1]])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + (Pi*(1352 - 4741*\[Gamma] + 5393*\[Gamma]^2 - 1627*\[Gamma]^3 - 111*\[Gamma]^4 - 356*\[Gamma]^5 + 210*\[Gamma]^6)*dot[L, a[2]])/
       (16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*v[2] + ArcCosh[\[Gamma]]*(L*((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*dot[a[1], v[2]])/(4*mB^4*(-1 + \[Gamma]^2)^(5/2)) - (9*Pi*\[Gamma]*(3 - 17*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[2], v[1]])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
      (-((3*Pi*\[Gamma]^3*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*dot[L, a[1]])/(4*mB^4*(-1 + \[Gamma]^2)^(5/2))) - (15*Pi*\[Gamma]^3*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*dot[L, a[2]])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
      ((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*dot[L, a[1]])/(4*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*dot[L, a[2]])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + 
    Log[(1 + \[Gamma])/2]*(L*(-((3*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2)) - (3*Pi*(-13 + 67*\[Gamma] - 135*\[Gamma]^2 + 65*\[Gamma]^3)*dot[a[2], v[1]])/(8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2)) + 
      ((3*Pi*\[Gamma]*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*dot[L, a[1]])/(2*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2) + (3*Pi*\[Gamma]*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4)*dot[L, a[2]])/(8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2))*v[1] + 
      (-((3*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*dot[L, a[1]])/(2*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2)) - (3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4)*dot[L, a[2]])/(8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2))*v[2]));


(* ::Subsection::Closed:: *)
(*4PM*)


\[CapitalDelta]p[4,x_]:=\[CapitalDelta]p[4]/.{d->d[x],dBar->dBar[x],c->c[x],cBar->cBar[x]};


\[CapitalDelta]p[4]=(1/mB^4)*(m[1]^2*m[2]^2*((m[2]^2*((b*c[1])/mB + (L*c[10]*dot[b, a[1]])/mB^2 + (L*c[11]*dot[b, a[2]])/mB^2 + (b*c[4]*dot[L, a[1]])/mB^2 + (b*c[5]*dot[L, a[2]])/mB^2 + (L*c[12]*dot[a[1], v[2]])/mB + (L*c[13]*dot[a[2], v[1]])/mB + c[2]*v[1] + (c[6]*dot[L, a[1]]*v[1])/mB + (c[7]*dot[L, a[2]]*v[1])/mB + c[3]*v[2] + (c[8]*dot[L, a[1]]*v[2])/mB + (c[9]*dot[L, a[2]]*v[2])/mB))/m[1] + 
    (m[1]^2*((b*cBar[1])/mB + (L*cBar[10]*dot[b, a[1]])/mB^2 + (L*cBar[11]*dot[b, a[2]])/mB^2 + (b*cBar[4]*dot[L, a[1]])/mB^2 + (b*cBar[5]*dot[L, a[2]])/mB^2 + (L*cBar[12]*dot[a[1], v[2]])/mB + (L*cBar[13]*dot[a[2], v[1]])/mB + cBar[2]*v[1] + (cBar[6]*dot[L, a[1]]*v[1])/mB + (cBar[7]*dot[L, a[2]]*v[1])/mB + cBar[3]*v[2] + (cBar[8]*dot[L, a[1]]*v[2])/mB + (cBar[9]*dot[L, a[2]]*v[2])/mB))/m[2] + 
    m[2]*((L*d[1, 10]*dot[b, a[1]])/mB^2 + (L*ArcCosh[\[Gamma]]*d[2, 10]*dot[b, a[1]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*ArcCosh[\[Gamma]]^2*d[4, 10]*dot[b, a[1]])/mB^2 + (L*d[1, 11]*dot[b, a[2]])/mB^2 + (L*ArcCosh[\[Gamma]]*d[2, 11]*dot[b, a[2]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*ArcCosh[\[Gamma]]^2*d[4, 11]*dot[b, a[2]])/mB^2 + (b*d[1, 4]*dot[L, a[1]])/mB^2 + (b*ArcCosh[\[Gamma]]*d[2, 4]*dot[L, a[1]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*ArcCosh[\[Gamma]]^2*d[4, 4]*dot[L, a[1]])/mB^2 + 
      (b*d[1, 5]*dot[L, a[2]])/mB^2 + (b*ArcCosh[\[Gamma]]*d[2, 5]*dot[L, a[2]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*ArcCosh[\[Gamma]]^2*d[4, 5]*dot[L, a[2]])/mB^2 + (L*d[1, 12]*dot[a[1], v[2]])/mB + (L*ArcCosh[\[Gamma]]*d[2, 12]*dot[a[1], v[2]])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*ArcCosh[\[Gamma]]^2*d[4, 12]*dot[a[1], v[2]])/mB + (L*d[1, 13]*dot[a[2], v[1]])/mB + (L*ArcCosh[\[Gamma]]*d[2, 13]*dot[a[2], v[1]])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*ArcCosh[\[Gamma]]^2*d[4, 13]*dot[a[2], v[1]])/mB + 
      (L*d[17, 10]*dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (L*d[17, 11]*dot[b, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (b*d[17, 4]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (b*d[17, 5]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (L*d[17, 12]*dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB + (L*d[17, 13]*dot[a[2], v[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB + 
      (L*d[19, 10]*dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (L*d[19, 11]*dot[b, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*d[19, 4]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*d[19, 5]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + 
      (L*d[19, 12]*dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB + (L*d[19, 13]*dot[a[2], v[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB + (L*d[18, 10]*dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (L*d[18, 11]*dot[b, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (b*d[18, 4]*dot[L, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + 
      (b*d[18, 5]*dot[L, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (L*d[18, 12]*dot[a[1], v[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB + (L*d[18, 13]*dot[a[2], v[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB + (L*d[13, 10]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^2 + (L*ArcCosh[\[Gamma]]*d[16, 10]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*d[13, 11]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^2 + 
      (L*ArcCosh[\[Gamma]]*d[16, 11]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*d[13, 4]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^2 + (b*ArcCosh[\[Gamma]]*d[16, 4]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*d[13, 5]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^2 + (b*ArcCosh[\[Gamma]]*d[16, 5]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*d[13, 12]*dot[a[1], v[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB + 
      (L*ArcCosh[\[Gamma]]*d[16, 12]*dot[a[1], v[2]]*Log[(1/2)*(-1 + \[Gamma])])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*d[13, 13]*dot[a[2], v[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB + (L*ArcCosh[\[Gamma]]*d[16, 13]*dot[a[2], v[1]]*Log[(1/2)*(-1 + \[Gamma])])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*d[6, 10]*dot[b, a[1]]*Log[\[Gamma]])/mB^2 + (L*ArcCosh[\[Gamma]]*d[10, 10]*dot[b, a[1]]*Log[\[Gamma]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*d[6, 11]*dot[b, a[2]]*Log[\[Gamma]])/mB^2 + 
      (L*ArcCosh[\[Gamma]]*d[10, 11]*dot[b, a[2]]*Log[\[Gamma]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*d[6, 4]*dot[L, a[1]]*Log[\[Gamma]])/mB^2 + (b*ArcCosh[\[Gamma]]*d[10, 4]*dot[L, a[1]]*Log[\[Gamma]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*d[6, 5]*dot[L, a[2]]*Log[\[Gamma]])/mB^2 + (b*ArcCosh[\[Gamma]]*d[10, 5]*dot[L, a[2]]*Log[\[Gamma]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*d[6, 12]*dot[a[1], v[2]]*Log[\[Gamma]])/mB + (L*ArcCosh[\[Gamma]]*d[10, 12]*dot[a[1], v[2]]*Log[\[Gamma]])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (L*d[6, 13]*dot[a[2], v[1]]*Log[\[Gamma]])/mB + (L*ArcCosh[\[Gamma]]*d[10, 13]*dot[a[2], v[1]]*Log[\[Gamma]])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*d[3, 10]*dot[b, a[1]]*Log[(1 + \[Gamma])/2])/mB^2 + (L*ArcCosh[\[Gamma]]*d[5, 10]*dot[b, a[1]]*Log[(1 + \[Gamma])/2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*d[3, 11]*dot[b, a[2]]*Log[(1 + \[Gamma])/2])/mB^2 + (L*ArcCosh[\[Gamma]]*d[5, 11]*dot[b, a[2]]*Log[(1 + \[Gamma])/2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*d[3, 4]*dot[L, a[1]]*Log[(1 + \[Gamma])/2])/mB^2 + 
      (b*ArcCosh[\[Gamma]]*d[5, 4]*dot[L, a[1]]*Log[(1 + \[Gamma])/2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*d[3, 5]*dot[L, a[2]]*Log[(1 + \[Gamma])/2])/mB^2 + (b*ArcCosh[\[Gamma]]*d[5, 5]*dot[L, a[2]]*Log[(1 + \[Gamma])/2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*d[3, 12]*dot[a[1], v[2]]*Log[(1 + \[Gamma])/2])/mB + (L*ArcCosh[\[Gamma]]*d[5, 12]*dot[a[1], v[2]]*Log[(1 + \[Gamma])/2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*d[3, 13]*dot[a[2], v[1]]*Log[(1 + \[Gamma])/2])/mB + 
      (L*ArcCosh[\[Gamma]]*d[5, 13]*dot[a[2], v[1]]*Log[(1 + \[Gamma])/2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*d[15, 10]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^2 + (L*d[15, 11]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^2 + (b*d[15, 4]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^2 + (b*d[15, 5]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^2 + (L*d[15, 12]*dot[a[1], v[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB + 
      (L*d[15, 13]*dot[a[2], v[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB + (L*d[7, 10]*dot[b, a[1]]*Log[(1 + \[Gamma])/2]^2)/mB^2 + (L*d[7, 11]*dot[b, a[2]]*Log[(1 + \[Gamma])/2]^2)/mB^2 + (b*d[7, 4]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]^2)/mB^2 + (b*d[7, 5]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]^2)/mB^2 + (L*d[7, 12]*dot[a[1], v[2]]*Log[(1 + \[Gamma])/2]^2)/mB + (L*d[7, 13]*dot[a[2], v[1]]*Log[(1 + \[Gamma])/2]^2)/mB + 
      (L*d[9, 10]*dot[b, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^2 + (L*d[9, 11]*dot[b, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*d[9, 4]*dot[L, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*d[9, 5]*dot[L, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^2 + (L*d[9, 12]*dot[a[1], v[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB + (L*d[9, 13]*dot[a[2], v[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB + 
      (L*d[8, 10]*dot[b, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (L*d[8, 11]*dot[b, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*d[8, 4]*dot[L, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*d[8, 5]*dot[L, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (L*d[8, 12]*dot[a[1], v[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB + (L*d[8, 13]*dot[a[2], v[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB - 
      (L*d[14, 10]*dot[b, a[1]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (L*d[14, 11]*dot[b, a[2]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (b*d[14, 4]*dot[L, a[1]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (b*d[14, 5]*dot[L, a[2]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (L*d[14, 12]*dot[a[1], v[2]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB*Sqrt[-1 + \[Gamma]^2]) - (L*d[14, 13]*dot[a[2], v[1]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (L*d[12, 10]*dot[b, a[1]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*d[12, 11]*dot[b, a[2]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (b*d[12, 4]*dot[L, a[1]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*d[12, 5]*dot[L, a[2]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (L*d[12, 12]*dot[a[1], v[2]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*d[12, 13]*dot[a[2], v[1]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB*Sqrt[-1 + \[Gamma]^2]) - 
      (L*d[11, 10]*dot[b, a[1]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (L*d[11, 11]*dot[b, a[2]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (b*d[11, 4]*dot[L, a[1]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (b*d[11, 5]*dot[L, a[2]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (L*d[11, 12]*dot[a[1], v[2]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB*Sqrt[-1 + \[Gamma]^2]) - (L*d[11, 13]*dot[a[2], v[1]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (1/mB)*(b*(d[1, 1] + (ArcCosh[\[Gamma]]*d[2, 1])/Sqrt[-1 + \[Gamma]^2] + ArcCosh[\[Gamma]]^2*d[4, 1] + d[17, 1]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2 + d[19, 1]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])] + d[18, 1]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2 + d[13, 1]*Log[(1/2)*(-1 + \[Gamma])] + (ArcCosh[\[Gamma]]*d[16, 1]*Log[(1/2)*(-1 + \[Gamma])])/Sqrt[-1 + \[Gamma]^2] + d[6, 1]*Log[\[Gamma]] + (ArcCosh[\[Gamma]]*d[10, 1]*Log[\[Gamma]])/Sqrt[-1 + \[Gamma]^2] + d[3, 1]*Log[(1 + \[Gamma])/2] + 
         (ArcCosh[\[Gamma]]*d[5, 1]*Log[(1 + \[Gamma])/2])/Sqrt[-1 + \[Gamma]^2] + d[15, 1]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2] + d[7, 1]*Log[(1 + \[Gamma])/2]^2 + d[9, 1]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])] + d[8, 1]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] - (d[14, 1]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*Sqrt[-1 + \[Gamma]^2]) + 
         (d[12, 1]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/Sqrt[-1 + \[Gamma]^2] - (d[11, 1]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*Sqrt[-1 + \[Gamma]^2]))) + (d[1, 6]*dot[L, a[1]]*v[1])/mB + (ArcCosh[\[Gamma]]*d[2, 6]*dot[L, a[1]]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*d[4, 6]*dot[L, a[1]]*v[1])/mB + 
      (d[1, 7]*dot[L, a[2]]*v[1])/mB + (ArcCosh[\[Gamma]]*d[2, 7]*dot[L, a[2]]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*d[4, 7]*dot[L, a[2]]*v[1])/mB + (d[17, 6]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[1])/mB + (d[17, 7]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[1])/mB + (d[19, 6]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB + 
      (d[19, 7]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB + (d[18, 6]*dot[L, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[1])/mB + (d[18, 7]*dot[L, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[1])/mB + (d[13, 6]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB + (ArcCosh[\[Gamma]]*d[16, 6]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (d[13, 7]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB + 
      (ArcCosh[\[Gamma]]*d[16, 7]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (d[6, 6]*dot[L, a[1]]*Log[\[Gamma]]*v[1])/mB + (ArcCosh[\[Gamma]]*d[10, 6]*dot[L, a[1]]*Log[\[Gamma]]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (d[6, 7]*dot[L, a[2]]*Log[\[Gamma]]*v[1])/mB + (ArcCosh[\[Gamma]]*d[10, 7]*dot[L, a[2]]*Log[\[Gamma]]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (d[3, 6]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]*v[1])/mB + (ArcCosh[\[Gamma]]*d[5, 6]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (d[3, 7]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]*v[1])/mB + (ArcCosh[\[Gamma]]*d[5, 7]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (d[15, 6]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[1])/mB + (d[15, 7]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[1])/mB + (d[7, 6]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]^2*v[1])/mB + (d[7, 7]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]^2*v[1])/mB + (d[9, 6]*dot[L, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[1])/mB + 
      (d[9, 7]*dot[L, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[1])/mB + (d[8, 6]*dot[L, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB + (d[8, 7]*dot[L, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB - (d[14, 6]*dot[L, a[1]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) - 
      (d[14, 7]*dot[L, a[2]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + (d[12, 6]*dot[L, a[1]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (d[12, 7]*dot[L, a[2]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) - 
      (d[11, 6]*dot[L, a[1]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) - (d[11, 7]*dot[L, a[2]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (d[1, 2] + (ArcCosh[\[Gamma]]*d[2, 2])/Sqrt[-1 + \[Gamma]^2] + ArcCosh[\[Gamma]]^2*d[4, 2] + d[17, 2]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2 + d[19, 2]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])] + d[18, 2]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2 + d[13, 2]*Log[(1/2)*(-1 + \[Gamma])] + (ArcCosh[\[Gamma]]*d[16, 2]*Log[(1/2)*(-1 + \[Gamma])])/Sqrt[-1 + \[Gamma]^2] + d[6, 2]*Log[\[Gamma]] + (ArcCosh[\[Gamma]]*d[10, 2]*Log[\[Gamma]])/Sqrt[-1 + \[Gamma]^2] + d[3, 2]*Log[(1 + \[Gamma])/2] + 
        (ArcCosh[\[Gamma]]*d[5, 2]*Log[(1 + \[Gamma])/2])/Sqrt[-1 + \[Gamma]^2] + d[15, 2]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2] + d[7, 2]*Log[(1 + \[Gamma])/2]^2 + d[9, 2]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])] + d[8, 2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] - (d[14, 2]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*Sqrt[-1 + \[Gamma]^2]) + 
        (d[12, 2]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/Sqrt[-1 + \[Gamma]^2] - (d[11, 2]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*Sqrt[-1 + \[Gamma]^2]))*v[1] + d[1, 3]*v[2] + (ArcCosh[\[Gamma]]*d[2, 3]*v[2])/Sqrt[-1 + \[Gamma]^2] + ArcCosh[\[Gamma]]^2*d[4, 3]*v[2] + (d[1, 8]*dot[L, a[1]]*v[2])/mB + 
      (ArcCosh[\[Gamma]]*d[2, 8]*dot[L, a[1]]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*d[4, 8]*dot[L, a[1]]*v[2])/mB + (d[1, 9]*dot[L, a[2]]*v[2])/mB + (ArcCosh[\[Gamma]]*d[2, 9]*dot[L, a[2]]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*d[4, 9]*dot[L, a[2]]*v[2])/mB + d[17, 3]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2] + (d[17, 8]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2])/mB + (d[17, 9]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2])/mB + 
      d[19, 3]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*v[2] + (d[19, 8]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB + (d[19, 9]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB + d[18, 3]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2] + (d[18, 8]*dot[L, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2])/mB + 
      (d[18, 9]*dot[L, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2])/mB + d[13, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[2] + (ArcCosh[\[Gamma]]*d[16, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/Sqrt[-1 + \[Gamma]^2] + (d[13, 8]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB + (ArcCosh[\[Gamma]]*d[16, 8]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (d[13, 9]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB + 
      (ArcCosh[\[Gamma]]*d[16, 9]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + d[6, 3]*Log[\[Gamma]]*v[2] + (ArcCosh[\[Gamma]]*d[10, 3]*Log[\[Gamma]]*v[2])/Sqrt[-1 + \[Gamma]^2] + (d[6, 8]*dot[L, a[1]]*Log[\[Gamma]]*v[2])/mB + (ArcCosh[\[Gamma]]*d[10, 8]*dot[L, a[1]]*Log[\[Gamma]]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (d[6, 9]*dot[L, a[2]]*Log[\[Gamma]]*v[2])/mB + (ArcCosh[\[Gamma]]*d[10, 9]*dot[L, a[2]]*Log[\[Gamma]]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + d[3, 3]*Log[(1 + \[Gamma])/2]*v[2] + 
      (ArcCosh[\[Gamma]]*d[5, 3]*Log[(1 + \[Gamma])/2]*v[2])/Sqrt[-1 + \[Gamma]^2] + (d[3, 8]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]*v[2])/mB + (ArcCosh[\[Gamma]]*d[5, 8]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (d[3, 9]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]*v[2])/mB + (ArcCosh[\[Gamma]]*d[5, 9]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + d[15, 3]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2] + 
      (d[15, 8]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2])/mB + (d[15, 9]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2])/mB + d[7, 3]*Log[(1 + \[Gamma])/2]^2*v[2] + (d[7, 8]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]^2*v[2])/mB + (d[7, 9]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]^2*v[2])/mB + d[9, 3]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2] + (d[9, 8]*dot[L, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2])/mB + 
      (d[9, 9]*dot[L, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2])/mB + d[8, 3]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2] + (d[8, 8]*dot[L, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB + (d[8, 9]*dot[L, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB - (d[14, 3]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[2])/(4*Sqrt[-1 + \[Gamma]^2]) - 
      (d[14, 8]*dot[L, a[1]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2]) - (d[14, 9]*dot[L, a[2]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + (d[12, 3]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/Sqrt[-1 + \[Gamma]^2] + 
      (d[12, 8]*dot[L, a[1]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (d[12, 9]*dot[L, a[2]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) - 
      (d[11, 3]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(4*Sqrt[-1 + \[Gamma]^2]) - (d[11, 8]*dot[L, a[1]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2]) - 
      (d[11, 9]*dot[L, a[2]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2])) + m[1]*((L*dBar[1, 10]*dot[b, a[1]])/mB^2 + (L*ArcCosh[\[Gamma]]*dBar[2, 10]*dot[b, a[1]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*ArcCosh[\[Gamma]]^2*dBar[4, 10]*dot[b, a[1]])/mB^2 + (L*dBar[1, 11]*dot[b, a[2]])/mB^2 + (L*ArcCosh[\[Gamma]]*dBar[2, 11]*dot[b, a[2]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (L*ArcCosh[\[Gamma]]^2*dBar[4, 11]*dot[b, a[2]])/mB^2 + (b*dBar[1, 4]*dot[L, a[1]])/mB^2 + (b*ArcCosh[\[Gamma]]*dBar[2, 4]*dot[L, a[1]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*ArcCosh[\[Gamma]]^2*dBar[4, 4]*dot[L, a[1]])/mB^2 + (b*dBar[1, 5]*dot[L, a[2]])/mB^2 + (b*ArcCosh[\[Gamma]]*dBar[2, 5]*dot[L, a[2]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*ArcCosh[\[Gamma]]^2*dBar[4, 5]*dot[L, a[2]])/mB^2 + (L*dBar[1, 12]*dot[a[1], v[2]])/mB + 
      (L*ArcCosh[\[Gamma]]*dBar[2, 12]*dot[a[1], v[2]])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*ArcCosh[\[Gamma]]^2*dBar[4, 12]*dot[a[1], v[2]])/mB + (L*dBar[1, 13]*dot[a[2], v[1]])/mB + (L*ArcCosh[\[Gamma]]*dBar[2, 13]*dot[a[2], v[1]])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*ArcCosh[\[Gamma]]^2*dBar[4, 13]*dot[a[2], v[1]])/mB + (L*dBar[17, 10]*dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (L*dBar[17, 11]*dot[b, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + 
      (b*dBar[17, 4]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (b*dBar[17, 5]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (L*dBar[17, 12]*dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB + (L*dBar[17, 13]*dot[a[2], v[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB + (L*dBar[19, 10]*dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + 
      (L*dBar[19, 11]*dot[b, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*dBar[19, 4]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*dBar[19, 5]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (L*dBar[19, 12]*dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB + 
      (L*dBar[19, 13]*dot[a[2], v[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB + (L*dBar[18, 10]*dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (L*dBar[18, 11]*dot[b, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (b*dBar[18, 4]*dot[L, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + (b*dBar[18, 5]*dot[L, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^2 + 
      (L*dBar[18, 12]*dot[a[1], v[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB + (L*dBar[18, 13]*dot[a[2], v[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB + (L*dBar[13, 10]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^2 + (L*ArcCosh[\[Gamma]]*dBar[16, 10]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[13, 11]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^2 + (L*ArcCosh[\[Gamma]]*dBar[16, 11]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (b*dBar[13, 4]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^2 + (b*ArcCosh[\[Gamma]]*dBar[16, 4]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*dBar[13, 5]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^2 + (b*ArcCosh[\[Gamma]]*dBar[16, 5]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[13, 12]*dot[a[1], v[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB + (L*ArcCosh[\[Gamma]]*dBar[16, 12]*dot[a[1], v[2]]*Log[(1/2)*(-1 + \[Gamma])])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (L*dBar[13, 13]*dot[a[2], v[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB + (L*ArcCosh[\[Gamma]]*dBar[16, 13]*dot[a[2], v[1]]*Log[(1/2)*(-1 + \[Gamma])])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[6, 10]*dot[b, a[1]]*Log[\[Gamma]])/mB^2 + (L*ArcCosh[\[Gamma]]*dBar[10, 10]*dot[b, a[1]]*Log[\[Gamma]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[6, 11]*dot[b, a[2]]*Log[\[Gamma]])/mB^2 + (L*ArcCosh[\[Gamma]]*dBar[10, 11]*dot[b, a[2]]*Log[\[Gamma]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*dBar[6, 4]*dot[L, a[1]]*Log[\[Gamma]])/mB^2 + 
      (b*ArcCosh[\[Gamma]]*dBar[10, 4]*dot[L, a[1]]*Log[\[Gamma]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*dBar[6, 5]*dot[L, a[2]]*Log[\[Gamma]])/mB^2 + (b*ArcCosh[\[Gamma]]*dBar[10, 5]*dot[L, a[2]]*Log[\[Gamma]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[6, 12]*dot[a[1], v[2]]*Log[\[Gamma]])/mB + (L*ArcCosh[\[Gamma]]*dBar[10, 12]*dot[a[1], v[2]]*Log[\[Gamma]])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[6, 13]*dot[a[2], v[1]]*Log[\[Gamma]])/mB + (L*ArcCosh[\[Gamma]]*dBar[10, 13]*dot[a[2], v[1]]*Log[\[Gamma]])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (L*dBar[3, 10]*dot[b, a[1]]*Log[(1 + \[Gamma])/2])/mB^2 + (L*ArcCosh[\[Gamma]]*dBar[5, 10]*dot[b, a[1]]*Log[(1 + \[Gamma])/2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[3, 11]*dot[b, a[2]]*Log[(1 + \[Gamma])/2])/mB^2 + (L*ArcCosh[\[Gamma]]*dBar[5, 11]*dot[b, a[2]]*Log[(1 + \[Gamma])/2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*dBar[3, 4]*dot[L, a[1]]*Log[(1 + \[Gamma])/2])/mB^2 + (b*ArcCosh[\[Gamma]]*dBar[5, 4]*dot[L, a[1]]*Log[(1 + \[Gamma])/2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (b*dBar[3, 5]*dot[L, a[2]]*Log[(1 + \[Gamma])/2])/mB^2 + (b*ArcCosh[\[Gamma]]*dBar[5, 5]*dot[L, a[2]]*Log[(1 + \[Gamma])/2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[3, 12]*dot[a[1], v[2]]*Log[(1 + \[Gamma])/2])/mB + (L*ArcCosh[\[Gamma]]*dBar[5, 12]*dot[a[1], v[2]]*Log[(1 + \[Gamma])/2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[3, 13]*dot[a[2], v[1]]*Log[(1 + \[Gamma])/2])/mB + (L*ArcCosh[\[Gamma]]*dBar[5, 13]*dot[a[2], v[1]]*Log[(1 + \[Gamma])/2])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (L*dBar[15, 10]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^2 + (L*dBar[15, 11]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^2 + (b*dBar[15, 4]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^2 + (b*dBar[15, 5]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^2 + (L*dBar[15, 12]*dot[a[1], v[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB + 
      (L*dBar[15, 13]*dot[a[2], v[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB + (L*dBar[7, 10]*dot[b, a[1]]*Log[(1 + \[Gamma])/2]^2)/mB^2 + (L*dBar[7, 11]*dot[b, a[2]]*Log[(1 + \[Gamma])/2]^2)/mB^2 + (b*dBar[7, 4]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]^2)/mB^2 + (b*dBar[7, 5]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]^2)/mB^2 + (L*dBar[7, 12]*dot[a[1], v[2]]*Log[(1 + \[Gamma])/2]^2)/mB + (L*dBar[7, 13]*dot[a[2], v[1]]*Log[(1 + \[Gamma])/2]^2)/mB + 
      (L*dBar[9, 10]*dot[b, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^2 + (L*dBar[9, 11]*dot[b, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*dBar[9, 4]*dot[L, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*dBar[9, 5]*dot[L, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^2 + (L*dBar[9, 12]*dot[a[1], v[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB + (L*dBar[9, 13]*dot[a[2], v[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB + 
      (L*dBar[8, 10]*dot[b, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (L*dBar[8, 11]*dot[b, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*dBar[8, 4]*dot[L, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (b*dBar[8, 5]*dot[L, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^2 + (L*dBar[8, 12]*dot[a[1], v[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB + (L*dBar[8, 13]*dot[a[2], v[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB - 
      (L*dBar[14, 10]*dot[b, a[1]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (L*dBar[14, 11]*dot[b, a[2]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (b*dBar[14, 4]*dot[L, a[1]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (b*dBar[14, 5]*dot[L, a[2]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (L*dBar[14, 12]*dot[a[1], v[2]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB*Sqrt[-1 + \[Gamma]^2]) - (L*dBar[14, 13]*dot[a[2], v[1]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (L*dBar[12, 10]*dot[b, a[1]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[12, 11]*dot[b, a[2]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (b*dBar[12, 4]*dot[L, a[1]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (b*dBar[12, 5]*dot[L, a[2]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (L*dBar[12, 12]*dot[a[1], v[2]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB*Sqrt[-1 + \[Gamma]^2]) + (L*dBar[12, 13]*dot[a[2], v[1]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(mB*Sqrt[-1 + \[Gamma]^2]) - 
      (L*dBar[11, 10]*dot[b, a[1]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (L*dBar[11, 11]*dot[b, a[2]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (b*dBar[11, 4]*dot[L, a[1]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (b*dBar[11, 5]*dot[L, a[2]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (L*dBar[11, 12]*dot[a[1], v[2]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB*Sqrt[-1 + \[Gamma]^2]) - (L*dBar[11, 13]*dot[a[2], v[1]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (1/mB)*(b*(dBar[1, 1] + (ArcCosh[\[Gamma]]*dBar[2, 1])/Sqrt[-1 + \[Gamma]^2] + ArcCosh[\[Gamma]]^2*dBar[4, 1] + dBar[17, 1]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2 + dBar[19, 1]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])] + dBar[18, 1]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2 + dBar[13, 1]*Log[(1/2)*(-1 + \[Gamma])] + (ArcCosh[\[Gamma]]*dBar[16, 1]*Log[(1/2)*(-1 + \[Gamma])])/Sqrt[-1 + \[Gamma]^2] + dBar[6, 1]*Log[\[Gamma]] + (ArcCosh[\[Gamma]]*dBar[10, 1]*Log[\[Gamma]])/Sqrt[-1 + \[Gamma]^2] + 
         dBar[3, 1]*Log[(1 + \[Gamma])/2] + (ArcCosh[\[Gamma]]*dBar[5, 1]*Log[(1 + \[Gamma])/2])/Sqrt[-1 + \[Gamma]^2] + dBar[15, 1]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2] + dBar[7, 1]*Log[(1 + \[Gamma])/2]^2 + dBar[9, 1]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])] + dBar[8, 1]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] - (dBar[14, 1]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*Sqrt[-1 + \[Gamma]^2]) + 
         (dBar[12, 1]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/Sqrt[-1 + \[Gamma]^2] - (dBar[11, 1]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*Sqrt[-1 + \[Gamma]^2]))) + (dBar[1, 6]*dot[L, a[1]]*v[1])/mB + (ArcCosh[\[Gamma]]*dBar[2, 6]*dot[L, a[1]]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*dBar[4, 6]*dot[L, a[1]]*v[1])/mB + 
      (dBar[1, 7]*dot[L, a[2]]*v[1])/mB + (ArcCosh[\[Gamma]]*dBar[2, 7]*dot[L, a[2]]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*dBar[4, 7]*dot[L, a[2]]*v[1])/mB + (dBar[17, 6]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[1])/mB + (dBar[17, 7]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[1])/mB + (dBar[19, 6]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB + 
      (dBar[19, 7]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB + (dBar[18, 6]*dot[L, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[1])/mB + (dBar[18, 7]*dot[L, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[1])/mB + (dBar[13, 6]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB + (ArcCosh[\[Gamma]]*dBar[16, 6]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[13, 7]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB + 
      (ArcCosh[\[Gamma]]*dBar[16, 7]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[6, 6]*dot[L, a[1]]*Log[\[Gamma]]*v[1])/mB + (ArcCosh[\[Gamma]]*dBar[10, 6]*dot[L, a[1]]*Log[\[Gamma]]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[6, 7]*dot[L, a[2]]*Log[\[Gamma]]*v[1])/mB + (ArcCosh[\[Gamma]]*dBar[10, 7]*dot[L, a[2]]*Log[\[Gamma]]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[3, 6]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]*v[1])/mB + 
      (ArcCosh[\[Gamma]]*dBar[5, 6]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[3, 7]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]*v[1])/mB + (ArcCosh[\[Gamma]]*dBar[5, 7]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[15, 6]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[1])/mB + (dBar[15, 7]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[1])/mB + (dBar[7, 6]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]^2*v[1])/mB + 
      (dBar[7, 7]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]^2*v[1])/mB + (dBar[9, 6]*dot[L, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[1])/mB + (dBar[9, 7]*dot[L, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[1])/mB + (dBar[8, 6]*dot[L, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB + (dBar[8, 7]*dot[L, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB - 
      (dBar[14, 6]*dot[L, a[1]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) - (dBar[14, 7]*dot[L, a[2]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[12, 6]*dot[L, a[1]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dBar[12, 7]*dot[L, a[2]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) - (dBar[11, 6]*dot[L, a[1]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) - 
      (dBar[11, 7]*dot[L, a[2]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[1, 2] + (ArcCosh[\[Gamma]]*dBar[2, 2])/Sqrt[-1 + \[Gamma]^2] + ArcCosh[\[Gamma]]^2*dBar[4, 2] + dBar[17, 2]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2 + dBar[19, 2]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])] + dBar[18, 2]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2 + 
        dBar[13, 2]*Log[(1/2)*(-1 + \[Gamma])] + (ArcCosh[\[Gamma]]*dBar[16, 2]*Log[(1/2)*(-1 + \[Gamma])])/Sqrt[-1 + \[Gamma]^2] + dBar[6, 2]*Log[\[Gamma]] + (ArcCosh[\[Gamma]]*dBar[10, 2]*Log[\[Gamma]])/Sqrt[-1 + \[Gamma]^2] + dBar[3, 2]*Log[(1 + \[Gamma])/2] + (ArcCosh[\[Gamma]]*dBar[5, 2]*Log[(1 + \[Gamma])/2])/Sqrt[-1 + \[Gamma]^2] + dBar[15, 2]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2] + dBar[7, 2]*Log[(1 + \[Gamma])/2]^2 + dBar[9, 2]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])] + dBar[8, 2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] - 
        (dBar[14, 2]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*Sqrt[-1 + \[Gamma]^2]) + (dBar[12, 2]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/Sqrt[-1 + \[Gamma]^2] - (dBar[11, 2]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*Sqrt[-1 + \[Gamma]^2]))*v[1] + dBar[1, 3]*v[2] + 
      (ArcCosh[\[Gamma]]*dBar[2, 3]*v[2])/Sqrt[-1 + \[Gamma]^2] + ArcCosh[\[Gamma]]^2*dBar[4, 3]*v[2] + (dBar[1, 8]*dot[L, a[1]]*v[2])/mB + (ArcCosh[\[Gamma]]*dBar[2, 8]*dot[L, a[1]]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*dBar[4, 8]*dot[L, a[1]]*v[2])/mB + (dBar[1, 9]*dot[L, a[2]]*v[2])/mB + (ArcCosh[\[Gamma]]*dBar[2, 9]*dot[L, a[2]]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*dBar[4, 9]*dot[L, a[2]]*v[2])/mB + dBar[17, 3]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2] + 
      (dBar[17, 8]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2])/mB + (dBar[17, 9]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2])/mB + dBar[19, 3]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*v[2] + (dBar[19, 8]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB + (dBar[19, 9]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB + 
      dBar[18, 3]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2] + (dBar[18, 8]*dot[L, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2])/mB + (dBar[18, 9]*dot[L, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*v[2])/mB + dBar[13, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[2] + (ArcCosh[\[Gamma]]*dBar[16, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/Sqrt[-1 + \[Gamma]^2] + (dBar[13, 8]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB + 
      (ArcCosh[\[Gamma]]*dBar[16, 8]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[13, 9]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB + (ArcCosh[\[Gamma]]*dBar[16, 9]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + dBar[6, 3]*Log[\[Gamma]]*v[2] + (ArcCosh[\[Gamma]]*dBar[10, 3]*Log[\[Gamma]]*v[2])/Sqrt[-1 + \[Gamma]^2] + (dBar[6, 8]*dot[L, a[1]]*Log[\[Gamma]]*v[2])/mB + (ArcCosh[\[Gamma]]*dBar[10, 8]*dot[L, a[1]]*Log[\[Gamma]]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dBar[6, 9]*dot[L, a[2]]*Log[\[Gamma]]*v[2])/mB + (ArcCosh[\[Gamma]]*dBar[10, 9]*dot[L, a[2]]*Log[\[Gamma]]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + dBar[3, 3]*Log[(1 + \[Gamma])/2]*v[2] + (ArcCosh[\[Gamma]]*dBar[5, 3]*Log[(1 + \[Gamma])/2]*v[2])/Sqrt[-1 + \[Gamma]^2] + (dBar[3, 8]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]*v[2])/mB + (ArcCosh[\[Gamma]]*dBar[5, 8]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[3, 9]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]*v[2])/mB + 
      (ArcCosh[\[Gamma]]*dBar[5, 9]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + dBar[15, 3]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2] + (dBar[15, 8]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2])/mB + (dBar[15, 9]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2])/mB + dBar[7, 3]*Log[(1 + \[Gamma])/2]^2*v[2] + (dBar[7, 8]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]^2*v[2])/mB + (dBar[7, 9]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]^2*v[2])/mB + 
      dBar[9, 3]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2] + (dBar[9, 8]*dot[L, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2])/mB + (dBar[9, 9]*dot[L, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2])/mB + dBar[8, 3]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2] + (dBar[8, 8]*dot[L, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB + (dBar[8, 9]*dot[L, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB - 
      (dBar[14, 3]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[2])/(4*Sqrt[-1 + \[Gamma]^2]) - (dBar[14, 8]*dot[L, a[1]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2]) - (dBar[14, 9]*dot[L, a[2]]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dBar[12, 3]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/Sqrt[-1 + \[Gamma]^2] + (dBar[12, 8]*dot[L, a[1]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dBar[12, 9]*dot[L, a[2]]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/
       (mB*Sqrt[-1 + \[Gamma]^2]) - (dBar[11, 3]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(4*Sqrt[-1 + \[Gamma]^2]) - (dBar[11, 8]*dot[L, a[1]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2]) - 
      (dBar[11, 9]*dot[L, a[2]]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2]))));


(* ::Section::Closed:: *)
(*Spin kick \[CapitalDelta]S*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]S[1] := \[CapitalDelta]S[1,1] 


\[CapitalDelta]S[1,1] = m[1]*m[2]*((4*b*\[Gamma]*dot[a[1], v[2]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (2*dot[b, a[1]]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) - (4*\[Gamma]*dot[b, a[1]]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]));


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]S[2] := \[CapitalDelta]S[2,1] 


\[CapitalDelta]S[2,1] = m[1]^2*m[2]*((b*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
   ((Pi*(-3 + 6*\[Gamma]^2 + 5*\[Gamma]^4)*dot[b, a[1]])/(4*mB^3*(-1 + \[Gamma]^2)^(3/2)) - 
     (2*(1 - 2*\[Gamma]^2)^2*dot[a[1], v[2]])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2))*v[1] + 
   (Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[1]]*v[2])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
 m[1]*m[2]^2*(b*((-2*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)) + (3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]])/
      (4*mB^3*(-1 + \[Gamma]^2)^(3/2))) + ((3*Pi*(-1 + 3*\[Gamma]^2)*dot[b, a[1]])/(4*mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     ((6*\[Gamma] - 8*\[Gamma]^3)*dot[a[1], v[2]])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2))*v[1] + 
   ((3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[1]])/(4*mB^3*(-1 + \[Gamma]^2)^(3/2)) + (8*\[Gamma]^2*dot[a[1], v[2]])/
      (mB^2*(-1 + \[Gamma]^2)))*v[2]);


(* ::Subsection::Closed:: *)
(*3PM*)


\[CapitalDelta]S[3] := \[CapitalDelta]S[3,"cons"]+\[CapitalDelta]S[3,"rad1"] 



\[CapitalDelta]S[3,"cons"]=-((3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[1], v[2]]*m[1]^3*m[2]*v[1])/(2*mB^3*(-1 + \[Gamma]^2)^2)) + m[1]*m[2]^3*((8*b*\[Gamma]*(-1 + 4*\[Gamma]^2)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(3/2)) + ((2 - 28*\[Gamma]^2 + 32*\[Gamma]^4)*dot[b, a[1]]*v[1])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
    (4*\[Gamma]*(3 - 14*\[Gamma]^2 + 12*\[Gamma]^4)*dot[b, a[1]]*v[2])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + m[1]^3*m[2]*((4*b*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
    (2*(1 - 6*\[Gamma]^2 - 8*\[Gamma]^4 + 16*\[Gamma]^6)*dot[b, a[1]]*v[1])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (4*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*dot[b, a[1]]*v[2])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
  m[1]*m[2]^3*((3*b*Pi*dot[b, a[1]])/(2*mB^5) + (3*Pi*\[Gamma]*(2 - 5*\[Gamma]^2)*dot[a[1], v[2]]*v[1])/(mB^3*(-1 + \[Gamma]^2)^2) + (3*Pi*\[Gamma]^2*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]]*v[2])/(mB^3*(-1 + \[Gamma]^2)^2)) + 
  m[1]^2*m[2]^2*((b*Pi*(-3 - 3*\[Gamma]^2 + 10*\[Gamma]^4)*dot[b, a[1]])/(2*mB^5*(-1 + \[Gamma]^2)) - (Pi*(3 - 15*\[Gamma] - 21*\[Gamma]^2 + 35*\[Gamma]^3 + 30*\[Gamma]^4)*dot[a[1], v[2]]*v[1])/(2*mB^3*(-1 + \[Gamma]^2)^2) + (4*Pi*\[Gamma]^2*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]]*v[2])/(mB^3*(-1 + \[Gamma]^2)^2)) + 
  m[1]^2*m[2]^2*((4*b*(43 + 72*\[Gamma]^2 - 132*\[Gamma]^4 + 20*\[Gamma]^6)*dot[a[1], v[2]])/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) - (4*\[Gamma]*(-33 + 20*\[Gamma]^2 + 10*\[Gamma]^4)*dot[b, a[1]]*v[1])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
    (8*(20 + 45*\[Gamma]^2 - 84*\[Gamma]^4 + 22*\[Gamma]^6)*dot[b, a[1]]*v[2])/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) + ArcCosh[\[Gamma]]*((16*b*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + (24*(1 + 7*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[1]]*v[1])/(mB^4*(-1 + \[Gamma]^2)^2) + 
      (16*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[1]]*v[2])/(mB^4*(-1 + \[Gamma]^2)^2)));


\[CapitalDelta]S[3,"rad1"]=m[1]^2*m[2]^2*(-((Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*dot[a[1], v[2]]*v[1])/(48*mB^3*(-1 + \[Gamma]^2)^(5/2))) + (Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 70*\[Gamma]^6)*ArcCosh[\[Gamma]]*dot[a[1], v[2]]*v[1])/
     (16*mB^3*(-1 + \[Gamma]^2)^3) + (Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*dot[a[1], v[2]]*Log[(1 + \[Gamma])/2]*v[1])/(8*mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
  (4*(-1 + 2*\[Gamma]^2)*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]])*m[1]^2*m[2]^2*(2*b*\[Gamma]*dot[a[1], v[2]] + dot[b, a[1]]*(v[1] - 2*\[Gamma]*v[2])))/(3*mB^4*(-1 + \[Gamma]^2)^(5/2));


(* ::Subsection::Closed:: *)
(*4PM*)


\[CapitalDelta]S[4,x_]:=\[CapitalDelta]S[4]/.{f->f[x],fBar->fBar[x],e->e[x],eBar->eBar[x]};


\[CapitalDelta]S[4]=(1/mB^3)*(m[1]^2*m[2]^2*((m[2]^2*((b*dot[b, a[1]]*e[1])/mB^3 + (b*dot[a[1], v[2]]*e[2])/mB^2 + (dot[b, a[1]]*e[3]*v[1])/mB^2 + (dot[a[1], v[2]]*e[5]*v[1])/mB + 
       (dot[b, a[1]]*e[4]*v[2])/mB^2 + (dot[a[1], v[2]]*e[6]*v[2])/mB))/m[1] + (m[1]^2*((b*dot[b, a[1]]*eBar[1])/mB^3 + (b*dot[a[1], v[2]]*eBar[2])/mB^2 + (dot[b, a[1]]*eBar[3]*v[1])/mB^2 + 
       (dot[a[1], v[2]]*eBar[5]*v[1])/mB + (dot[b, a[1]]*eBar[4]*v[2])/mB^2 + (dot[a[1], v[2]]*eBar[6]*v[2])/mB))/m[2] + 
    m[2]*((1/mB^3)*(b*dot[b, a[1]]*(f[1, 1] + (ArcCosh[\[Gamma]]*f[2, 1])/Sqrt[-1 + \[Gamma]^2] + ArcCosh[\[Gamma]]^2*f[4, 1] + EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[17, 1] + 
         EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[18, 1] + EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*f[19, 1] + f[13, 1]*Log[(1/2)*(-1 + \[Gamma])] + 
         (ArcCosh[\[Gamma]]*f[16, 1]*Log[(1/2)*(-1 + \[Gamma])])/Sqrt[-1 + \[Gamma]^2] + f[6, 1]*Log[\[Gamma]] + (ArcCosh[\[Gamma]]*f[10, 1]*Log[\[Gamma]])/Sqrt[-1 + \[Gamma]^2] + f[3, 1]*Log[(1 + \[Gamma])/2] + 
         (ArcCosh[\[Gamma]]*f[5, 1]*Log[(1 + \[Gamma])/2])/Sqrt[-1 + \[Gamma]^2] + f[15, 1]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2] + f[7, 1]*Log[(1 + \[Gamma])/2]^2 + f[9, 1]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])] + 
         f[8, 1]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] - (f[14, 1]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*Sqrt[-1 + \[Gamma]^2]) + 
         (f[12, 1]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/Sqrt[-1 + \[Gamma]^2] - 
         (f[11, 1]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*Sqrt[-1 + \[Gamma]^2]))) + 
      (1/mB^2)*(b*dot[a[1], v[2]]*(f[1, 2] + (ArcCosh[\[Gamma]]*f[2, 2])/Sqrt[-1 + \[Gamma]^2] + ArcCosh[\[Gamma]]^2*f[4, 2] + EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[17, 2] + 
         EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[18, 2] + EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*f[19, 2] + f[13, 2]*Log[(1/2)*(-1 + \[Gamma])] + 
         (ArcCosh[\[Gamma]]*f[16, 2]*Log[(1/2)*(-1 + \[Gamma])])/Sqrt[-1 + \[Gamma]^2] + f[6, 2]*Log[\[Gamma]] + (ArcCosh[\[Gamma]]*f[10, 2]*Log[\[Gamma]])/Sqrt[-1 + \[Gamma]^2] + f[3, 2]*Log[(1 + \[Gamma])/2] + 
         (ArcCosh[\[Gamma]]*f[5, 2]*Log[(1 + \[Gamma])/2])/Sqrt[-1 + \[Gamma]^2] + f[15, 2]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2] + f[7, 2]*Log[(1 + \[Gamma])/2]^2 + f[9, 2]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])] + 
         f[8, 2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] - (f[14, 2]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/(4*Sqrt[-1 + \[Gamma]^2]) + 
         (f[12, 2]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/Sqrt[-1 + \[Gamma]^2] - 
         (f[11, 2]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*Sqrt[-1 + \[Gamma]^2]))) + (dot[b, a[1]]*f[1, 3]*v[1])/mB^2 + 
      (dot[a[1], v[2]]*f[1, 5]*v[1])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[2, 3]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[2, 5]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]^2*dot[b, a[1]]*f[4, 3]*v[1])/mB^2 + (ArcCosh[\[Gamma]]^2*dot[a[1], v[2]]*f[4, 5]*v[1])/mB + (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[17, 3]*v[1])/mB^2 + 
      (dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[17, 5]*v[1])/mB + (dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[18, 3]*v[1])/mB^2 + 
      (dot[a[1], v[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[18, 5]*v[1])/mB + (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*f[19, 3]*v[1])/mB^2 + 
      (dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*f[19, 5]*v[1])/mB + (dot[b, a[1]]*f[13, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB^2 + 
      (dot[a[1], v[2]]*f[13, 5]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[16, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[16, 5]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dot[b, a[1]]*f[6, 3]*Log[\[Gamma]]*v[1])/mB^2 + (dot[a[1], v[2]]*f[6, 5]*Log[\[Gamma]]*v[1])/mB + 
      (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[10, 3]*Log[\[Gamma]]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[10, 5]*Log[\[Gamma]]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*f[3, 3]*Log[(1 + \[Gamma])/2]*v[1])/mB^2 + (dot[a[1], v[2]]*f[3, 5]*Log[(1 + \[Gamma])/2]*v[1])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[5, 3]*Log[(1 + \[Gamma])/2]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[5, 5]*Log[(1 + \[Gamma])/2]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dot[b, a[1]]*f[15, 3]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[1])/mB^2 + 
      (dot[a[1], v[2]]*f[15, 5]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[1])/mB + (dot[b, a[1]]*f[7, 3]*Log[(1 + \[Gamma])/2]^2*v[1])/mB^2 + (dot[a[1], v[2]]*f[7, 5]*Log[(1 + \[Gamma])/2]^2*v[1])/mB + 
      (dot[b, a[1]]*f[9, 3]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[1])/mB^2 + (dot[a[1], v[2]]*f[9, 5]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[1])/mB + 
      (dot[b, a[1]]*f[8, 3]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB^2 + (dot[a[1], v[2]]*f[8, 5]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB - 
      (dot[b, a[1]]*f[14, 3]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[1])/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (dot[a[1], v[2]]*f[14, 5]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*f[12, 3]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[a[1], v[2]]*f[12, 5]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) - 
      (dot[b, a[1]]*f[11, 3]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (dot[a[1], v[2]]*f[11, 5]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*f[1, 4]*v[2])/mB^2 + (dot[a[1], v[2]]*f[1, 6]*v[2])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[2, 4]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[2, 6]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*dot[b, a[1]]*f[4, 4]*v[2])/mB^2 + (ArcCosh[\[Gamma]]^2*dot[a[1], v[2]]*f[4, 6]*v[2])/mB + 
      (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[17, 4]*v[2])/mB^2 + (dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[17, 6]*v[2])/mB + 
      (dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[18, 4]*v[2])/mB^2 + (dot[a[1], v[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[18, 6]*v[2])/mB + 
      (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*f[19, 4]*v[2])/mB^2 + (dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*f[19, 6]*
        v[2])/mB + (dot[b, a[1]]*f[13, 4]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB^2 + (dot[a[1], v[2]]*f[13, 6]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB + 
      (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[16, 4]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[16, 6]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*f[6, 4]*Log[\[Gamma]]*v[2])/mB^2 + (dot[a[1], v[2]]*f[6, 6]*Log[\[Gamma]]*v[2])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[10, 4]*Log[\[Gamma]]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[10, 6]*Log[\[Gamma]]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dot[b, a[1]]*f[3, 4]*Log[(1 + \[Gamma])/2]*v[2])/mB^2 + (dot[a[1], v[2]]*f[3, 6]*Log[(1 + \[Gamma])/2]*v[2])/mB + 
      (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[5, 4]*Log[(1 + \[Gamma])/2]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[5, 6]*Log[(1 + \[Gamma])/2]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*f[15, 4]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2])/mB^2 + (dot[a[1], v[2]]*f[15, 6]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2])/mB + 
      (dot[b, a[1]]*f[7, 4]*Log[(1 + \[Gamma])/2]^2*v[2])/mB^2 + (dot[a[1], v[2]]*f[7, 6]*Log[(1 + \[Gamma])/2]^2*v[2])/mB + (dot[b, a[1]]*f[9, 4]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2])/mB^2 + 
      (dot[a[1], v[2]]*f[9, 6]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2])/mB + (dot[b, a[1]]*f[8, 4]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB^2 + 
      (dot[a[1], v[2]]*f[8, 6]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB - (dot[b, a[1]]*f[14, 4]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[2])/
       (4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (dot[a[1], v[2]]*f[14, 6]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*f[12, 4]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[a[1], v[2]]*f[12, 6]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) - 
      (dot[b, a[1]]*f[11, 4]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (dot[a[1], v[2]]*f[11, 6]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2])) + 
    m[1]*((1/mB^3)*(b*dot[b, a[1]]*(fBar[1, 1] + (ArcCosh[\[Gamma]]*fBar[2, 1])/Sqrt[-1 + \[Gamma]^2] + ArcCosh[\[Gamma]]^2*fBar[4, 1] + EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[17, 1] + 
         EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[18, 1] + EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*fBar[19, 1] + fBar[13, 1]*Log[(1/2)*(-1 + \[Gamma])] + 
         (ArcCosh[\[Gamma]]*fBar[16, 1]*Log[(1/2)*(-1 + \[Gamma])])/Sqrt[-1 + \[Gamma]^2] + fBar[6, 1]*Log[\[Gamma]] + (ArcCosh[\[Gamma]]*fBar[10, 1]*Log[\[Gamma]])/Sqrt[-1 + \[Gamma]^2] + fBar[3, 1]*Log[(1 + \[Gamma])/2] + 
         (ArcCosh[\[Gamma]]*fBar[5, 1]*Log[(1 + \[Gamma])/2])/Sqrt[-1 + \[Gamma]^2] + fBar[15, 1]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2] + fBar[7, 1]*Log[(1 + \[Gamma])/2]^2 + 
         fBar[9, 1]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])] + fBar[8, 1]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] - (fBar[14, 1]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/
          (4*Sqrt[-1 + \[Gamma]^2]) + (fBar[12, 1]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/Sqrt[-1 + \[Gamma]^2] - 
         (fBar[11, 1]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*Sqrt[-1 + \[Gamma]^2]))) + 
      (1/mB^2)*(b*dot[a[1], v[2]]*(fBar[1, 2] + (ArcCosh[\[Gamma]]*fBar[2, 2])/Sqrt[-1 + \[Gamma]^2] + ArcCosh[\[Gamma]]^2*fBar[4, 2] + EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[17, 2] + 
         EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[18, 2] + EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*fBar[19, 2] + fBar[13, 2]*Log[(1/2)*(-1 + \[Gamma])] + 
         (ArcCosh[\[Gamma]]*fBar[16, 2]*Log[(1/2)*(-1 + \[Gamma])])/Sqrt[-1 + \[Gamma]^2] + fBar[6, 2]*Log[\[Gamma]] + (ArcCosh[\[Gamma]]*fBar[10, 2]*Log[\[Gamma]])/Sqrt[-1 + \[Gamma]^2] + fBar[3, 2]*Log[(1 + \[Gamma])/2] + 
         (ArcCosh[\[Gamma]]*fBar[5, 2]*Log[(1 + \[Gamma])/2])/Sqrt[-1 + \[Gamma]^2] + fBar[15, 2]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2] + fBar[7, 2]*Log[(1 + \[Gamma])/2]^2 + 
         fBar[9, 2]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])] + fBar[8, 2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] - (fBar[14, 2]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/
          (4*Sqrt[-1 + \[Gamma]^2]) + (fBar[12, 2]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/Sqrt[-1 + \[Gamma]^2] - 
         (fBar[11, 2]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))/(4*Sqrt[-1 + \[Gamma]^2]))) + 
      (dot[b, a[1]]*fBar[1, 3]*v[1])/mB^2 + (dot[a[1], v[2]]*fBar[1, 5]*v[1])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[2, 3]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[2, 5]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*dot[b, a[1]]*fBar[4, 3]*v[1])/mB^2 + (ArcCosh[\[Gamma]]^2*dot[a[1], v[2]]*fBar[4, 5]*v[1])/mB + 
      (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[17, 3]*v[1])/mB^2 + (dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[17, 5]*v[1])/mB + 
      (dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[18, 3]*v[1])/mB^2 + (dot[a[1], v[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[18, 5]*v[1])/mB + 
      (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*fBar[19, 3]*v[1])/mB^2 + (dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*
        fBar[19, 5]*v[1])/mB + (dot[b, a[1]]*fBar[13, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB^2 + (dot[a[1], v[2]]*fBar[13, 5]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB + 
      (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[16, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[16, 5]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*fBar[6, 3]*Log[\[Gamma]]*v[1])/mB^2 + (dot[a[1], v[2]]*fBar[6, 5]*Log[\[Gamma]]*v[1])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[10, 3]*Log[\[Gamma]]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[10, 5]*Log[\[Gamma]]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dot[b, a[1]]*fBar[3, 3]*Log[(1 + \[Gamma])/2]*v[1])/mB^2 + 
      (dot[a[1], v[2]]*fBar[3, 5]*Log[(1 + \[Gamma])/2]*v[1])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[5, 3]*Log[(1 + \[Gamma])/2]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[5, 5]*Log[(1 + \[Gamma])/2]*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dot[b, a[1]]*fBar[15, 3]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[1])/mB^2 + 
      (dot[a[1], v[2]]*fBar[15, 5]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[1])/mB + (dot[b, a[1]]*fBar[7, 3]*Log[(1 + \[Gamma])/2]^2*v[1])/mB^2 + 
      (dot[a[1], v[2]]*fBar[7, 5]*Log[(1 + \[Gamma])/2]^2*v[1])/mB + (dot[b, a[1]]*fBar[9, 3]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[1])/mB^2 + 
      (dot[a[1], v[2]]*fBar[9, 5]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[1])/mB + (dot[b, a[1]]*fBar[8, 3]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB^2 + 
      (dot[a[1], v[2]]*fBar[8, 5]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB - (dot[b, a[1]]*fBar[14, 3]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[1])/
       (4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (dot[a[1], v[2]]*fBar[14, 5]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*fBar[12, 3]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[a[1], v[2]]*fBar[12, 5]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(mB*Sqrt[-1 + \[Gamma]^2]) - 
      (dot[b, a[1]]*fBar[11, 3]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (dot[a[1], v[2]]*fBar[11, 5]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[1])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*fBar[1, 4]*v[2])/mB^2 + (dot[a[1], v[2]]*fBar[1, 6]*v[2])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[2, 4]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[2, 6]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]^2*dot[b, a[1]]*fBar[4, 4]*v[2])/mB^2 + (ArcCosh[\[Gamma]]^2*dot[a[1], v[2]]*fBar[4, 6]*v[2])/mB + 
      (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[17, 4]*v[2])/mB^2 + (dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[17, 6]*v[2])/mB + 
      (dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[18, 4]*v[2])/mB^2 + (dot[a[1], v[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[18, 6]*v[2])/mB + 
      (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*fBar[19, 4]*v[2])/mB^2 + (dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*
        fBar[19, 6]*v[2])/mB + (dot[b, a[1]]*fBar[13, 4]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB^2 + (dot[a[1], v[2]]*fBar[13, 6]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB + 
      (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[16, 4]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[16, 6]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*fBar[6, 4]*Log[\[Gamma]]*v[2])/mB^2 + (dot[a[1], v[2]]*fBar[6, 6]*Log[\[Gamma]]*v[2])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[10, 4]*Log[\[Gamma]]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[10, 6]*Log[\[Gamma]]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dot[b, a[1]]*fBar[3, 4]*Log[(1 + \[Gamma])/2]*v[2])/mB^2 + 
      (dot[a[1], v[2]]*fBar[3, 6]*Log[(1 + \[Gamma])/2]*v[2])/mB + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[5, 4]*Log[(1 + \[Gamma])/2]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[5, 6]*Log[(1 + \[Gamma])/2]*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) + (dot[b, a[1]]*fBar[15, 4]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2])/mB^2 + 
      (dot[a[1], v[2]]*fBar[15, 6]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2])/mB + (dot[b, a[1]]*fBar[7, 4]*Log[(1 + \[Gamma])/2]^2*v[2])/mB^2 + 
      (dot[a[1], v[2]]*fBar[7, 6]*Log[(1 + \[Gamma])/2]^2*v[2])/mB + (dot[b, a[1]]*fBar[9, 4]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2])/mB^2 + 
      (dot[a[1], v[2]]*fBar[9, 6]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2])/mB + (dot[b, a[1]]*fBar[8, 4]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB^2 + 
      (dot[a[1], v[2]]*fBar[8, 6]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB - (dot[b, a[1]]*fBar[14, 4]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[2])/
       (4*mB^2*Sqrt[-1 + \[Gamma]^2]) - (dot[a[1], v[2]]*fBar[14, 6]*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[b, a[1]]*fBar[12, 4]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + 
      (dot[a[1], v[2]]*fBar[12, 6]*(-2*ArcCosh[\[Gamma]]*Log[2] - PolyLog[2, -(1/(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))] + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(mB*Sqrt[-1 + \[Gamma]^2]) - 
      (dot[b, a[1]]*fBar[11, 4]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(4*mB^2*Sqrt[-1 + \[Gamma]^2]) - 
      (dot[a[1], v[2]]*fBar[11, 6]*(Pi^2 - 8*ArcCosh[\[Gamma]]*Log[2] - 4*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])*v[2])/(4*mB*Sqrt[-1 + \[Gamma]^2]))));


(* ::Section::Closed:: *)
(*Scattering angle \[Theta]*)


angle = \[CapitalGamma]*((G*M*\[Theta][1])/mB + 
      (G^2*M^2*\[Theta][2])/mB^2 + (G^3*M^3*\[Theta][3])/mB^3 + 
      (G^4*M^4*\[Theta][4])/mB^4);


(* ::Subsection::Closed:: *)
(*1PM*)


\[Theta][1]=(-2 + 4*\[Gamma]^2)/(-1 + \[Gamma]^2) - (4*\[Gamma]*(s[1] + s[2]))/(mB*Sqrt[-1 + \[Gamma]^2]);


(* ::Subsection::Closed:: *)
(*2PM*)


\[Theta][2]=(Pi*((3*(-1 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2) - 
   (2*\[Gamma]*(-3 + 5*\[Gamma]^2)*(m[1]*(4*s[1] + 3*s[2]) + m[2]*(3*s[1] + 4*s[2])))/
    (mB*(-1 + \[Gamma]^2)^(3/2)*(m[1] + m[2]))))/4;


(* ::Subsection::Closed:: *)
(*3PM*)


\[Theta][3]=(2*(Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*m[1]^2 + 
    2*(-8 + 45*\[Gamma]^2 - 89*\[Gamma]^4 + 72*\[Gamma]^6 - 20*\[Gamma]^8 - 55*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 
      132*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 114*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + 36*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2])*
     m[1]*m[2] + 6*(6 + 12*\[Gamma]^2 - 50*\[Gamma]^4 + 40*\[Gamma]^6 - 8*\[Gamma]^8 - 3*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 
      14*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 20*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + 8*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2])*
     ArcCosh[\[Gamma]]*m[1]*m[2] + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*
     m[2]^2))/(3*(-1 + \[Gamma]^2)^(7/2)*(m[1] + m[2])^2) - 
 (4*(41*m[1]*m[2] + 84*\[Gamma]^2*m[1]*m[2] - 156*\[Gamma]^4*m[1]*m[2] + 36*\[Gamma]^6*m[1]*m[2] + 
    6*\[Gamma]*(3*\[Gamma] - 8*\[Gamma]^3 + 4*\[Gamma]^5 + 12*Sqrt[-1 + \[Gamma]^2] + 22*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 
      4*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2])*ArcCosh[\[Gamma]]*m[1]*m[2] + 
    \[Gamma]^3*(-60*m[1]^2 + 42*Sqrt[-1 + \[Gamma]^2]*m[1]*m[2] - 40*m[2]^2) + 
    4*\[Gamma]^5*(12*m[1]^2 - 5*Sqrt[-1 + \[Gamma]^2]*m[1]*m[2] + 8*m[2]^2) + 
    \[Gamma]*(15*m[1]^2 - 16*Sqrt[-1 + \[Gamma]^2]*m[1]*m[2] + 10*m[2]^2))*s[1])/
  (mB*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*(m[1] + m[2])^2) - 
 (4*(41*m[1]*m[2] + 84*\[Gamma]^2*m[1]*m[2] - 156*\[Gamma]^4*m[1]*m[2] + 36*\[Gamma]^6*m[1]*m[2] + 
    6*\[Gamma]*(3*\[Gamma] - 8*\[Gamma]^3 + 4*\[Gamma]^5 + 12*Sqrt[-1 + \[Gamma]^2] + 22*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 
      4*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2])*ArcCosh[\[Gamma]]*m[1]*m[2] + 
    \[Gamma]^3*(-40*m[1]^2 + 42*Sqrt[-1 + \[Gamma]^2]*m[1]*m[2] - 60*m[2]^2) + 
    4*\[Gamma]^5*(8*m[1]^2 - 5*Sqrt[-1 + \[Gamma]^2]*m[1]*m[2] + 12*m[2]^2) + 
    \[Gamma]*(10*m[1]^2 - 16*Sqrt[-1 + \[Gamma]^2]*m[1]*m[2] + 15*m[2]^2))*s[2])/
  (mB*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*(m[1] + m[2])^2);


(* ::Subsection::Closed:: *)
(*4PM*)


\[Theta][4]=(105*Pi*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^2) + 
 (63*Pi*\[Gamma]*(5 - 30*\[Gamma]^2 + 33*\[Gamma]^4)*\[Delta]*(s[1] - s[2]))/(32*mB*(-1 + \[Gamma]^2)^(5/2)) - 
 (273*Pi*\[Gamma]*(5 - 30*\[Gamma]^2 + 33*\[Gamma]^4)*(s[1] + s[2]))/(32*mB*(-1 + \[Gamma]^2)^(5/2)) + 
 \[Nu]*((Pi*(45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 
      8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + 
      (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + 
      (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 
      3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^3) + 
   (3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/
    (32*(-1 + \[Gamma]^2)^4) - (21*Pi*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/
    (32*(-1 + \[Gamma])^2*(1 + \[Gamma])) + (3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*
     EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(16*(-1 + \[Gamma]^2)^2) - 
   (3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/
    (16*(-1 + \[Gamma]^2)^2) - (Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 
      552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(16*(-1 + \[Gamma]^2)^2) + 
   (Pi*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(2*(-1 + \[Gamma]^2)^2) + 
   (-1/16*(Pi*(1759 + 6744*\[Gamma] + 3692*\[Gamma]^2 + 2044*\[Gamma]^3 + 2787*\[Gamma]^4 + 1112*\[Gamma]^5 + 
         210*\[Gamma]^6 - 300*\[Gamma]^7))/(-1 + \[Gamma]^2)^2 + 
     (3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*Log[(-1 + \[Gamma])/2])/
      (8*(-1 + \[Gamma]^2)))*Log[(1 + \[Gamma])/2] - (3*Pi*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*
     Log[(1 + \[Gamma])/2]^2)/(2*(-1 + \[Gamma]^2)) + Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*
    ((Pi*\[Gamma]*(-3453 + 10512*\[Gamma] - 7142*\[Gamma]^2 - 5280*\[Gamma]^3 + 5279*\[Gamma]^4 + 1008*\[Gamma]^5 + 
        48*\[Gamma]^6 - 1440*\[Gamma]^7 + 420*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^4) + 
     (3*Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 70*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/
      (16*(-1 + \[Gamma]^2)^3) - (3*Pi*\[Gamma]*(63 + 768*\[Gamma]^2 - 645*\[Gamma]^4 + 70*\[Gamma]^6)*
       Log[(1 + \[Gamma])/2])/(16*(-1 + \[Gamma]^2)^3)) + 
   (3*Pi*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/
    (4*(-1 + \[Gamma]^2)) - (3*Pi*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*
     PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(8*(-1 + \[Gamma])) + 
   (3*Pi*\[Gamma]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*
     ((-4*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/(1 - \[Gamma]) - 
      (4*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/(1 + \[Gamma]) + 
      (Sqrt[-1 + \[Gamma]^2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(1 - \[Gamma]) + 
      (Sqrt[-1 + \[Gamma]^2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(1 + \[Gamma])))/
    (8*(-1 + \[Gamma])*(1 + \[Gamma])^2) + 
   (-1/192*(Pi*(-105 - 210*\[Gamma] - 115*\[Gamma]^2 - 20*\[Gamma]^3 + 293*\[Gamma]^4 + 606*\[Gamma]^5 - 885*\[Gamma]^6 - 
         2376*\[Gamma]^7 + 4*(1657 + 48*Pi^2)*\[Gamma]^8 - 3*(-970 + 47*Pi^2)*\[Gamma]^9 + 
         6*(5068 + 113*Pi^2)*\[Gamma]^10 + (23815 - 2001*Pi^2)*\[Gamma]^11 - 
         8*(6172 + 825*Pi^2)*\[Gamma]^12 + (-105637 + 5382*Pi^2)*\[Gamma]^13 + 
         2*(17617 + 8490*Pi^2)*\[Gamma]^14 + (131933 - 1290*Pi^2)*\[Gamma]^15 - 
         200*(-83 + 93*Pi^2)*\[Gamma]^16 - 1125*(49 + 5*Pi^2)*\[Gamma]^17 + 
         7350*(-3 + Pi^2)*\[Gamma]^18 + 3675*Pi^2*\[Gamma]^19)*\[Delta])/(mB*(-1 + \[Gamma])*\[Gamma]^8*(1 + \[Gamma])^3*
        Sqrt[-1 + \[Gamma]^2]) + (3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2)*\[Delta]*ArcCosh[\[Gamma]]^2)/
      (16*mB*(-1 + \[Gamma]^2)^(7/2)) + (Pi*\[Gamma]*(-2113 - 1135*\[Gamma]^2 + 120*\[Gamma]^4)*\[Delta]*
       EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(8*mB*(-1 + \[Gamma])*(-1 + \[Gamma]^2)^(3/2)) + 
     (Pi*(733 + 4226*\[Gamma] + 4983*\[Gamma]^2 + 2270*\[Gamma]^3 + 540*\[Gamma]^4 - 240*\[Gamma]^5)*\[Delta]*
       EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/
      (8*mB*(-1 + \[Gamma]^2)^(5/2)) + (Pi*(-733 - 2468*\[Gamma] - 2515*\[Gamma]^2 - 660*\[Gamma]^3 + 120*\[Gamma]^4)*
       \[Delta]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(8*mB*(-1 + \[Gamma]^2)^(5/2)) + 
     (Pi*(107 - 605*\[Gamma] + 1159*\[Gamma]^2 - 938*\[Gamma]^3 + 385*\[Gamma]^4 - 185*\[Gamma]^5 + 77*\[Gamma]^6)*\[Delta]*
       Log[(-1 + \[Gamma])/2])/(8*mB*(-1 + \[Gamma]^2)^(5/2)) + 
     (Pi*(448 + 5837*\[Gamma]^2 - 5018*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)*\[Delta]*
       Log[\[Gamma]])/(16*mB*(-1 + \[Gamma]^2)^(5/2)) + 
     (-1/32*(Pi*(876 + 2884*\[Gamma] + 10473*\[Gamma]^2 + 6872*\[Gamma]^3 - 3478*\[Gamma]^4 + 2724*\[Gamma]^5 + 
           14028*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)*\[Delta])/(mB*(-1 + \[Gamma]^2)^(5/2)) + 
       (3*Pi*(-4 + 9*\[Gamma] - 23*\[Gamma]^2 + 27*\[Gamma]^3 + 7*\[Gamma]^4)*\[Delta]*Log[(-1 + \[Gamma])/2])/
        (4*mB*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]))*Log[(1 + \[Gamma])/2] - 
     (3*Pi*(1 + 8*\[Gamma] + 8*\[Gamma]^2 + 20*\[Gamma]^3 + 5*\[Gamma]^4)*\[Delta]*Log[(1 + \[Gamma])/2]^2)/
      (mB*(-1 + \[Gamma]^2)^(3/2)) + Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*
      (-1/8*(Pi*\[Gamma]*(-336 + 1815*\[Gamma] - 3472*\[Gamma]^2 + 1604*\[Gamma]^3 + 1792*\[Gamma]^4 - 1321*\[Gamma]^5 - 
           32*\[Gamma]^6 - 370*\[Gamma]^7 + 320*\[Gamma]^8)*\[Delta])/(mB*(-1 + \[Gamma]^2)^(9/2)) - 
       (3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*\[Delta]*Log[(-1 + \[Gamma])/2])/
        (8*mB*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6)*\[Delta]*
         Log[(1 + \[Gamma])/2])/(8*mB*(-1 + \[Gamma]^2)^(7/2))) - 
     (3*Pi*\[Gamma]*(337 - 236*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8)*\[Delta]*
       PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(32*mB*(-1 + \[Gamma]^2)^(3/2)) + 
     (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-64 - 111*\[Gamma] - 401*\[Gamma]^2 - 1115*\[Gamma]^3 + 795*\[Gamma]^4 + 
        1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8)*\[Delta]*
       PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(64*mB*(-1 + \[Gamma])^2*(1 + \[Gamma])) + 
     (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 - 9*\[Gamma] + 13*\[Gamma]^2 - 9*\[Gamma]^3 - 10*\[Gamma]^4 + 10*\[Gamma]^5)*\[Delta]*
       ((-4*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/(1 - \[Gamma]) - 
        (4*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/(1 + \[Gamma]) + 
        (Sqrt[-1 + \[Gamma]^2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(1 - \[Gamma]) + 
        (Sqrt[-1 + \[Gamma]^2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(1 + \[Gamma])))/
      (4*mB*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*(s[1] - s[2]) + 
   (-1/192*(Pi*Sqrt[-1 + \[Gamma]^2]*(315 + 315/\[Gamma] - 1885*\[Gamma] - 1885*\[Gamma]^2 + 8501*\[Gamma]^3 + 
         8501*\[Gamma]^4 - 33671*\[Gamma]^5 - 33671*\[Gamma]^6 + 12*(33917 + 112*Pi^2)*\[Gamma]^7 - 
         5*(101366 + 1065*Pi^2)*\[Gamma]^8 + (137042 + 8115*Pi^2)*\[Gamma]^9 + 
         (181103 + 1545*Pi^2)*\[Gamma]^10 - 3*(63389 + 7549*Pi^2)*\[Gamma]^11 + 
         5*(-17977 + 3702*Pi^2)*\[Gamma]^12 + 3*(22501 + 7066*Pi^2)*\[Gamma]^13 + 
         (186555 - 24030*Pi^2)*\[Gamma]^14 - (123397 + 17310*Pi^2)*\[Gamma]^15 + 
         25*(-2869 + 519*Pi^2)*\[Gamma]^16 + 75*(441 + 173*Pi^2)*\[Gamma]^17 - 
         3675*(-6 + Pi^2)*\[Gamma]^18 - 3675*Pi^2*\[Gamma]^19))/(mB*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4) - 
     (27*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2)*ArcCosh[\[Gamma]]^2)/
      (16*mB*(-1 + \[Gamma]^2)^(7/2)) + (5*Pi*\[Gamma]*(3539 + 3509*\[Gamma]^2 + 24*\[Gamma]^4)*
       EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(8*mB*(-1 + \[Gamma])*(-1 + \[Gamma]^2)^(3/2)) - 
     (Pi*(5167 + 35390*\[Gamma] + 53869*\[Gamma]^2 + 35090*\[Gamma]^3 + 13860*\[Gamma]^4 + 240*\[Gamma]^5)*
       EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/
      (8*mB*(-1 + \[Gamma]^2)^(5/2)) + (Pi*(5167 + 22164*\[Gamma] + 31705*\[Gamma]^2 + 13740*\[Gamma]^3 + 
        120*\[Gamma]^4)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(8*mB*(-1 + \[Gamma]^2)^(5/2)) + 
     (Pi*(-2597 + 11581*\[Gamma] - 19109*\[Gamma]^2 + 13102*\[Gamma]^3 - 2647*\[Gamma]^4 + 305*\[Gamma]^5 - 
        1055*\[Gamma]^6 + 420*\[Gamma]^7)*Log[(-1 + \[Gamma])/2])/(8*mB*(-1 + \[Gamma]^2)^(5/2)) - 
     (Pi*(11200 + 74445*\[Gamma]^2 + 10342*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)*
       Log[\[Gamma]])/(16*mB*(-1 + \[Gamma]^2)^(5/2)) + 
     ((Pi*(21588 + 71748*\[Gamma] + 150881*\[Gamma]^2 + 85992*\[Gamma]^3 + 20930*\[Gamma]^4 + 27396*\[Gamma]^5 + 
          17940*\[Gamma]^6 + 1680*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/
        (32*mB*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*(-28 + 89*\[Gamma] - 247*\[Gamma]^2 + 203*\[Gamma]^3 + 63*\[Gamma]^4)*
         Log[(-1 + \[Gamma])/2])/(4*mB*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]))*Log[(1 + \[Gamma])/2] + 
     (3*Pi*(7 + 72*\[Gamma] + 84*\[Gamma]^2 + 180*\[Gamma]^3 + 35*\[Gamma]^4)*Log[(1 + \[Gamma])/2]^2)/
      (mB*(-1 + \[Gamma]^2)^(3/2)) + Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*
      (-1/8*(Pi*\[Gamma]*(8256 - 34743*\[Gamma] + 52528*\[Gamma]^2 - 16144*\[Gamma]^3 - 33552*\[Gamma]^4 + 
           25289*\[Gamma]^5 + 1376*\[Gamma]^6 - 650*\[Gamma]^7 - 3200*\[Gamma]^8 + 840*\[Gamma]^9))/
         (mB*(-1 + \[Gamma]^2)^(9/2)) + (27*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*Log[(-1 + \[Gamma])/2])/
        (8*mB*(-1 + \[Gamma]^2)^(5/2)) + (27*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6)*
         Log[(1 + \[Gamma])/2])/(8*mB*(-1 + \[Gamma]^2)^(7/2))) + 
     (3*Pi*\[Gamma]*(2385 + 4884*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8)*
       PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(32*mB*(-1 + \[Gamma]^2)^(3/2)) - 
     (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-448 - 1775*\[Gamma] - 3601*\[Gamma]^2 - 3035*\[Gamma]^3 + 795*\[Gamma]^4 + 
        1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/
      (64*mB*(-1 + \[Gamma])^2*(1 + \[Gamma])) - (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
       (21 - 87*\[Gamma] + 151*\[Gamma]^2 - 47*\[Gamma]^3 - 110*\[Gamma]^4 + 70*\[Gamma]^5)*
       ((-4*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/(1 - \[Gamma]) - 
        (4*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/(1 + \[Gamma]) + 
        (Sqrt[-1 + \[Gamma]^2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(1 - \[Gamma]) + 
        (Sqrt[-1 + \[Gamma]^2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(1 + \[Gamma])))/
      (4*mB*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*(s[1] + s[2])) + 
 (\[Nu]*(-1/48*(Pi*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 
        15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) - 
    (Pi*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 
       1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(16*(-1 + \[Gamma]^2)^4) + 
    (Pi*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 
       210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(8*(-1 + \[Gamma]^2)^(5/2)) + 
    ((Pi*(680 + 2015*\[Gamma] - 4596*\[Gamma]^2 - 259*\[Gamma]^3 - 6459*\[Gamma]^4 + 5944*\[Gamma]^5 + 11949*\[Gamma]^6 - 
         4760*\[Gamma]^7 - 3650*\[Gamma]^8 + 168*\[Gamma]^9)*\[Delta])/(96*mB*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) - 
      (Pi*\[Gamma]*(42 + 720*\[Gamma] - 319*\[Gamma]^2 - 3120*\[Gamma]^3 + 773*\[Gamma]^4 + 4160*\[Gamma]^5 - 680*\[Gamma]^6 - 
         1600*\[Gamma]^7 + 196*\[Gamma]^8)*\[Delta]*ArcCosh[\[Gamma]])/(32*mB*(-1 + \[Gamma]^2)^(7/2)) + 
      (Pi*(18 - 206*\[Gamma] + \[Gamma]^2 + 849*\[Gamma]^3 - 313*\[Gamma]^4 - 593*\[Gamma]^5 - 62*\[Gamma]^6 + 98*\[Gamma]^7)*\[Delta]*
        Log[(1 + \[Gamma])/2])/(16*mB*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*(s[1] - s[2]) + 
    ((Pi*(-6170 - 20543*\[Gamma] + 77818*\[Gamma]^2 - 54229*\[Gamma]^3 + 55049*\[Gamma]^4 + 976*\[Gamma]^5 - 
         130155*\[Gamma]^6 + 30776*\[Gamma]^7 + 36830*\[Gamma]^8 + 168*\[Gamma]^9))/
       (96*mB*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) + (Pi*\[Gamma]*(60 + 6768*\[Gamma] - 3115*\[Gamma]^2 - 33360*\[Gamma]^3 + 
         11191*\[Gamma]^4 + 44672*\[Gamma]^5 - 10840*\[Gamma]^6 - 16960*\[Gamma]^7 + 3164*\[Gamma]^8)*ArcCosh[\[Gamma]])/
       (32*mB*(-1 + \[Gamma]^2)^(7/2)) + (Pi*(-300 + 2788*\[Gamma] - 1441*\[Gamma]^2 - 10305*\[Gamma]^3 + 
         4447*\[Gamma]^4 + 7767*\[Gamma]^5 + 498*\[Gamma]^6 - 1582*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/
       (16*mB*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*(s[1] + s[2]) + 
    \[Nu]*((Pi*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 
         52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10))/
       (48*(-1 + \[Gamma]^2)^(7/2)) + (Pi*(210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 
         4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 
         566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 
         138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 
         22680*\[Gamma]^21))/(768*\[Gamma]^9*(-1 + \[Gamma]^2)^3) + 
      (Pi*\[Gamma]^2*(1002 - 543/\[Gamma] + 4355*\[Gamma] - 7244*\[Gamma]^2 - 10045*\[Gamma]^3 + 17266*\[Gamma]^4 + 
         7097*\[Gamma]^5 - 15608*\[Gamma]^6 + 20*\[Gamma]^7 + 4680*\[Gamma]^8 - 980*\[Gamma]^9)*ArcCosh[\[Gamma]])/
       (16*(-1 + \[Gamma]^2)^4) - (3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(-1 + \[Gamma]^2)*
        (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(32*(-1 + \[Gamma])^5*(1 + \[Gamma])^4) - 
      (Pi*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*
        Log[\[Gamma]])/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
      (Pi*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 
         490*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
      (Pi*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 
         6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*Log[(1 + \[Gamma])/2])/
       (32*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (3*Pi*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*
        Log[(1 + \[Gamma])/2]^2)/(8*(-1 + \[Gamma])) + Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*
       ((Pi*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 
           1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9))/(16*(-1 + \[Gamma]^2)^4) + 
        (15*Pi*\[Gamma]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*Log[(1 + \[Gamma])/2])/
         (8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2)) + (3*Pi*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 
         315*\[Gamma]^8)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(32*(-1 + \[Gamma])) + 
      (3*Pi*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*
        PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(64*(-1 + \[Gamma])) + 
      ((Pi*(1681 + 2857*\[Gamma] - 9345*\[Gamma]^2 + 2980*\[Gamma]^3 - 14403*\[Gamma]^4 + 9677*\[Gamma]^5 + 
           24681*\[Gamma]^6 - 9706*\[Gamma]^7 - 6838*\[Gamma]^8 + 336*\[Gamma]^9)*\[Delta])/(96*mB*(-1 + \[Gamma])^2*
          (1 + \[Gamma])^4) - (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*(-28 - 471*\[Gamma] + 203*\[Gamma]^2 + 
           1721*\[Gamma]^3 - 425*\[Gamma]^4 - 1558*\[Gamma]^5 + 238*\[Gamma]^6)*\[Delta]*ArcCosh[\[Gamma]])/
         (32*mB*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) + (Pi*(48 - 427*\[Gamma] + 20*\[Gamma]^2 + 1716*\[Gamma]^3 - 
           812*\[Gamma]^4 - 1183*\[Gamma]^5 + 80*\[Gamma]^6 + 238*\[Gamma]^7)*\[Delta]*Log[(1 + \[Gamma])/2])/
         (16*mB*(-1 + \[Gamma])*(1 + \[Gamma])^3))*(s[1] - s[2]) + 
      (-1/6144*(Pi*(3780 + 3780*\[Gamma] - 8715*\[Gamma]^2 - 8715*\[Gamma]^3 + 585*\[Gamma]^4 + 585*\[Gamma]^5 + 
            18267*\[Gamma]^6 + 18267*\[Gamma]^7 - 40641*\[Gamma]^8 - 40641*\[Gamma]^9 + 208845*\[Gamma]^10 - 
            335783*\[Gamma]^11 + 1265365*\[Gamma]^12 - 1888041*\[Gamma]^13 - 2950299*\[Gamma]^14 + 
            6460095*\[Gamma]^15 + 5505859*\[Gamma]^16 - 12294489*\[Gamma]^17 - 5892924*\[Gamma]^18 + 
            12736980*\[Gamma]^19 + 3219300*\[Gamma]^20 - 6674850*\[Gamma]^21 - 708750*\[Gamma]^22 + 
            1417500*\[Gamma]^23)*\[Delta])/(mB*(-1 + \[Gamma])*\[Gamma]^10*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) - 
        (3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*Sqrt[-1 + \[Gamma]^2]*(-3 + 7*\[Gamma]^2)*\[Delta]*ArcCosh[\[Gamma]]^2)/
         (16*mB*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) + (Pi*(1824 + 47461*\[Gamma]^2 - 310522*\[Gamma]^4 + 
           746051*\[Gamma]^6 - 1299564*\[Gamma]^8 + 1206315*\[Gamma]^10 - 589050*\[Gamma]^12 + 118125*\[Gamma]^14)*\[Delta]*
          Log[\[Gamma]])/(256*mB*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) + 
        (Pi*(-6240 + 5024*\[Gamma] - 114383*\[Gamma]^2 + 160079*\[Gamma]^3 + 661087*\[Gamma]^4 - 598943*\[Gamma]^5 - 
           1618474*\[Gamma]^6 + 1675562*\[Gamma]^7 + 2201690*\[Gamma]^8 - 2206170*\[Gamma]^9 - 1412775*\[Gamma]^10 + 
           1412775*\[Gamma]^11 + 354375*\[Gamma]^12 - 354375*\[Gamma]^13)*\[Delta]*Log[(1 + \[Gamma])/2])/
         (512*mB*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]*(45 + 130*\[Gamma]^2 - 7*\[Gamma]^4)*\[Delta]*
          Log[(1 + \[Gamma])/2]^2)/(4*mB*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) + 
        Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*((Pi*\[Gamma]*(465 - 1941*\[Gamma] + 2669*\[Gamma]^2 + 652*\[Gamma]^3 - 
             1818*\[Gamma]^4 - 247*\[Gamma]^5 - 322*\[Gamma]^6 + 450*\[Gamma]^7 + 140*\[Gamma]^8)*\[Delta])/
           (16*mB*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) + 
          (3*Pi*\[Gamma]^2*(39 + 124*\[Gamma]^2 - 121*\[Gamma]^4 + 14*\[Gamma]^6)*\[Delta]*Log[(1 + \[Gamma])/2])/
           (4*mB*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2])) - 
        (3*Pi*\[Gamma]*(-5193 + 10835*\[Gamma]^2 - 91858*\[Gamma]^4 + 163230*\[Gamma]^6 - 130725*\[Gamma]^8 + 
           39375*\[Gamma]^10)*\[Delta]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(512*mB*(1 + \[Gamma])*
          Sqrt[-1 + \[Gamma]^2]) - (3*Pi*(1024 - 13385*\[Gamma] + 8192*\[Gamma]^2 - 9645*\[Gamma]^3 + 
           5120*\[Gamma]^4 - 91858*\[Gamma]^5 + 163230*\[Gamma]^7 - 130725*\[Gamma]^9 + 39375*\[Gamma]^11)*\[Delta]*
          PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(1024*mB*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]))*
       (s[1] - s[2]) + ((Pi*(-20131 - 17321*\[Gamma] + 163659*\[Gamma]^2 - 177716*\[Gamma]^3 + 
           135057*\[Gamma]^4 + 54387*\[Gamma]^5 - 282651*\[Gamma]^6 + 52282*\[Gamma]^7 + 71842*\[Gamma]^8 + 
           3696*\[Gamma]^9))/(96*mB*(-1 + \[Gamma])^2*(1 + \[Gamma])^4) + 
        (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(120 + 13161*\[Gamma] - 6605*\[Gamma]^2 - 65057*\[Gamma]^3 + 24045*\[Gamma]^4 + 
           86848*\[Gamma]^5 - 24176*\[Gamma]^6 - 32884*\[Gamma]^7 + 7364*\[Gamma]^8)*ArcCosh[\[Gamma]])/
         (32*mB*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (Pi*(684 - 5779*\[Gamma] + 3452*\[Gamma]^2 + 21096*\[Gamma]^3 - 
           11296*\[Gamma]^4 - 15967*\[Gamma]^5 + 1120*\[Gamma]^6 + 3682*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/
         (16*mB*(-1 + \[Gamma])*(1 + \[Gamma])^3))*(s[1] + s[2]) + 
      ((Pi*(-11340 - 22680*\[Gamma] + 59745*\[Gamma]^2 + 142170*\[Gamma]^3 - 185290*\[Gamma]^4 - 512750*\[Gamma]^5 + 
           442156*\[Gamma]^6 + 1397062*\[Gamma]^7 - 761086*\[Gamma]^8 - 2919234*\[Gamma]^9 - 728508*\[Gamma]^10 + 
           19462230*\[Gamma]^11 - 33237418*\[Gamma]^12 + 6994924*\[Gamma]^13 + 15037428*\[Gamma]^14 - 
           14711500*\[Gamma]^15 + 15478602*\[Gamma]^16 - 2583254*\[Gamma]^17 - 15762037*\[Gamma]^18 + 
           5972184*\[Gamma]^19 + 15141240*\[Gamma]^20 - 3364830*\[Gamma]^21 - 7202160*\[Gamma]^22 + 
           708750*\[Gamma]^23 + 1417500*\[Gamma]^24))/(6144*mB*(-1 + \[Gamma])^2*\[Gamma]^10*(1 + \[Gamma])^3*
          Sqrt[-1 + \[Gamma]^2]) + (27*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*Sqrt[-1 + \[Gamma]^2]*(-3 + 7*\[Gamma]^2)*
          ArcCosh[\[Gamma]]^2)/(16*mB*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) - 
        (Pi*(71456 - 208651*\[Gamma]^2 - 1990058*\[Gamma]^4 + 648163*\[Gamma]^6 - 1281484*\[Gamma]^8 + 
           1141755*\[Gamma]^10 - 573930*\[Gamma]^12 + 118125*\[Gamma]^14)*Log[\[Gamma]])/
         (256*mB*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
        (Pi*(154656 + 175488*\[Gamma] - 515041*\[Gamma]^2 - 2864704*\[Gamma]^3 - 3481214*\[Gamma]^4 - 
           1488000*\[Gamma]^5 + 1718633*\[Gamma]^6 - 505152*\[Gamma]^7 - 3571620*\[Gamma]^8 + 13440*\[Gamma]^9 + 
           3425265*\[Gamma]^10 - 1721790*\[Gamma]^12 + 354375*\[Gamma]^14)*Log[(1 + \[Gamma])/2])/
         (512*mB*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
        (27*Pi*\[Gamma]*(-45 - 130*\[Gamma]^2 + 7*\[Gamma]^4)*Log[(1 + \[Gamma])/2]^2)/
         (4*mB*(-1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) + Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*
         (-1/16*(Pi*\[Gamma]*(-2064 + 24405*\[Gamma] - 58504*\[Gamma]^2 + 53387*\[Gamma]^3 + 29369*\[Gamma]^4 - 
              57034*\[Gamma]^5 - 715*\[Gamma]^6 + 6434*\[Gamma]^7 + 5166*\[Gamma]^8 + 420*\[Gamma]^9))/
            (mB*(-1 + \[Gamma])^3*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
          (27*Pi*\[Gamma]^2*(39 + 124*\[Gamma]^2 - 121*\[Gamma]^4 + 14*\[Gamma]^6)*Log[(1 + \[Gamma])/2])/
           (4*mB*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2])) + 
        (3*Pi*\[Gamma]*(-36889 - 76269*\[Gamma]^2 - 79666*\[Gamma]^4 + 150110*\[Gamma]^6 - 125685*\[Gamma]^8 + 
           39375*\[Gamma]^10)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(512*mB*(-1 + \[Gamma])*
          Sqrt[-1 + \[Gamma]^2]) + (3*Pi*(7168 - 110617*\[Gamma] + 86016*\[Gamma]^2 - 260589*\[Gamma]^3 + 
           35840*\[Gamma]^4 - 79666*\[Gamma]^5 + 150110*\[Gamma]^7 - 125685*\[Gamma]^9 + 39375*\[Gamma]^11)*
          PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(1024*mB*(-1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]))*
       (s[1] + s[2]))))/\[CapitalGamma]^2 ;


(* ::Section::Closed:: *)
(*Radiative Fluxes*)


(* 2PM factor I(v) *)
Iv = ((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]])/(3*(-1 + \[Gamma]^2)^(3/2)); 


(* total initial angular momentum vector in CoM frame, NOT unit-normalized *)
J = (m[1]m[2]*mB*Sqrt[\[Gamma]^2-1]L + m[1](m[1]+\[Gamma]*m[2])a[1] + m[2](m[2]+\[Gamma]*m[1])a[2] - m[1]m[2](dot[a[1],v[2]]v[1]+dot[a[2],v[1]]v[2]))/eE;


(* ::Subsection::Closed:: *)
(*Radiated Linear Momentum*)


(* 3PM *)
Prad[3] = L*(ArcCosh[\[Gamma]]*((-3*Pi*\[Gamma]*(-9 + 36*\[Gamma] + 51*\[Gamma]^2 - 108*\[Gamma]^3 - 30*\[Gamma]^4 + 56*\[Gamma]^5)*dot[a[1], v[2]]*m[1]^2*m[2]^2)/(16*mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*\[Gamma]*(-9 + 36*\[Gamma] + 51*\[Gamma]^2 - 108*\[Gamma]^3 - 30*\[Gamma]^4 + 56*\[Gamma]^5)*dot[a[2], v[1]]*m[1]^2*m[2]^2)/(16*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   dot[a[1], v[2]]*((Pi*(-760 + 2992*\[Gamma] - 3957*\[Gamma]^2 + 2491*\[Gamma]^3 - 1215*\[Gamma]^4 + 425*\[Gamma]^5)*m[1]^2*m[2]^2)/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + (3*Pi*(-25 + 107*\[Gamma] - 247*\[Gamma]^2 + 153*\[Gamma]^3 + 28*\[Gamma]^4)*Log[(1 + \[Gamma])/2]*m[1]^2*m[2]^2)/(8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2)) + 
   dot[a[2], v[1]]*((Pi*(-760 + 2992*\[Gamma] - 3957*\[Gamma]^2 + 2491*\[Gamma]^3 - 1215*\[Gamma]^4 + 425*\[Gamma]^5)*m[1]^2*m[2]^2)/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + (3*Pi*(-25 + 107*\[Gamma] - 247*\[Gamma]^2 + 153*\[Gamma]^3 + 28*\[Gamma]^4)*Log[(1 + \[Gamma])/2]*m[1]^2*m[2]^2)/(8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2))) + 
 Log[(1 + \[Gamma])/2]*m[1]^2*m[2]^2*(-1/8*(Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*v[1])/(mB^3*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) - (Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*v[2])/(8*mB^3*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2])) + 
 m[1]^2*m[2]^2*((Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*v[1])/(48*mB^3*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*v[2])/(48*mB^3*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2])) + 
 ArcCosh[\[Gamma]]*(dot[L, a[2]]*m[1]^2*m[2]^2*((3*Pi*\[Gamma]^2*(-4 + 5*\[Gamma])*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*v[1])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]^2*(-5 + 4*\[Gamma])*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*v[2])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   dot[L, a[1]]*m[1]^2*m[2]^2*((3*Pi*\[Gamma]^2*(-5 + 4*\[Gamma])*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*v[1])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]^2*(-4 + 5*\[Gamma])*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*v[2])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   m[1]^2*m[2]^2*((Pi*\[Gamma]*(-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6)*v[1])/(16*mB^3*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + (Pi*\[Gamma]*(-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6)*v[2])/(16*mB^3*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))) + 
 dot[L, a[1]]*(Log[(1 + \[Gamma])/2]*m[1]^2*m[2]^2*((-3*Pi*(16 - 61*\[Gamma] + 175*\[Gamma]^2 - 227*\[Gamma]^3 + 53*\[Gamma]^4 + 28*\[Gamma]^5)*v[1])/(8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2) - (3*Pi*(12 - 56*\[Gamma] + 161*\[Gamma]^2 - 223*\[Gamma]^3 + 87*\[Gamma]^4 + 35*\[Gamma]^5)*v[2])/(8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2)) + 
   m[1]^2*m[2]^2*((Pi*(-1352 + 5986*\[Gamma] - 9636*\[Gamma]^2 + 6359*\[Gamma]^3 - 1239*\[Gamma]^4 + 137*\[Gamma]^5 - 489*\[Gamma]^6 + 210*\[Gamma]^7)*v[1])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + (Pi*(-1245 + 5595*\[Gamma] - 9473*\[Gamma]^2 + 6743*\[Gamma]^3 - 1408*\[Gamma]^4 + 168*\[Gamma]^5 - 566*\[Gamma]^6 + 210*\[Gamma]^7)*v[2])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))) + 
 dot[L, a[2]]*(Log[(1 + \[Gamma])/2]*m[1]^2*m[2]^2*((-3*Pi*(12 - 56*\[Gamma] + 161*\[Gamma]^2 - 223*\[Gamma]^3 + 87*\[Gamma]^4 + 35*\[Gamma]^5)*v[1])/(8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2) - (3*Pi*(16 - 61*\[Gamma] + 175*\[Gamma]^2 - 227*\[Gamma]^3 + 53*\[Gamma]^4 + 28*\[Gamma]^5)*v[2])/(8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2)) + 
   m[1]^2*m[2]^2*((Pi*(-1245 + 5595*\[Gamma] - 9473*\[Gamma]^2 + 6743*\[Gamma]^3 - 1408*\[Gamma]^4 + 168*\[Gamma]^5 - 566*\[Gamma]^6 + 210*\[Gamma]^7)*v[1])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + (Pi*(-1352 + 5986*\[Gamma] - 9636*\[Gamma]^2 + 6359*\[Gamma]^3 - 1239*\[Gamma]^4 + 137*\[Gamma]^5 - 489*\[Gamma]^6 + 210*\[Gamma]^7)*v[2])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3)));


(* 4PM *)
Prad[4] = m[1]^2*m[2]^3*(PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2]*(v[2]*(-(d["rad1"][11, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][11, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]*(v[2]*((4*d["rad1"][11, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + 
     v[1]*((4*d["rad1"][11, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^(-1)]*(v[2]*(d["rad1"][12, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[1]*(d["rad1"][12, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*(v[2]*(-(d["rad1"][14, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][14, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*(v[2]*(d["rad1"][14, 3]/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 2]/(4*mB^4*Sqrt[-1 + \[Gamma]^2])) + v[1]*(d["rad1"][14, 2]/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 3]/(4*mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   v[2]*(-(d["rad1"][1, 3]/mB^4) + (Pi^2*d["rad1"][11, 3])/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 3]/mB^4 - dBar["rad1"][1, 2]/mB^4 + (Pi^2*dBar["rad1"][11, 2])/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 2]/mB^4) + 
   v[1]*(-(d["rad1"][1, 2]/mB^4) + (Pi^2*d["rad1"][11, 2])/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 2]/mB^4 - dBar["rad1"][1, 3]/mB^4 + (Pi^2*dBar["rad1"][11, 3])/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 3]/mB^4)) + 
 m[1]^3*m[2]^2*(PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2]*(v[1]*(-(d["rad1"][11, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][11, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]*(v[1]*((4*d["rad1"][11, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + 
     v[2]*((4*d["rad1"][11, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^(-1)]*(v[1]*(d["rad1"][12, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[2]*(d["rad1"][12, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*(v[1]*(-(d["rad1"][14, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][14, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*(v[1]*(d["rad1"][14, 3]/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 2]/(4*mB^4*Sqrt[-1 + \[Gamma]^2])) + v[2]*(d["rad1"][14, 2]/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 3]/(4*mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   v[1]*(-(d["rad1"][1, 3]/mB^4) + (Pi^2*d["rad1"][11, 3])/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 3]/mB^4 - dBar["rad1"][1, 2]/mB^4 + (Pi^2*dBar["rad1"][11, 2])/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 2]/mB^4) + 
   v[2]*(-(d["rad1"][1, 2]/mB^4) + (Pi^2*d["rad1"][11, 2])/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 2]/mB^4 - dBar["rad1"][1, 3]/mB^4 + (Pi^2*dBar["rad1"][11, 3])/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 3]/mB^4)) + 
 dot[L, a[1]]*(m[1]^3*m[2]^2*(PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2]*(v[1]*(-(d["rad1"][11, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][11, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]*(v[1]*((4*d["rad1"][11, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + 
       v[2]*((4*d["rad1"][11, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^(-1)]*(v[1]*(d["rad1"][12, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(d["rad1"][12, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*(v[1]*(-(d["rad1"][14, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][14, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*(v[1]*(d["rad1"][14, 9]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 6]/(4*mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(d["rad1"][14, 7]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 8]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     v[1]*(-(d["rad1"][1, 9]/mB^5) + (Pi^2*d["rad1"][11, 9])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 9]/mB^5 - dBar["rad1"][1, 6]/mB^5 + (Pi^2*dBar["rad1"][11, 6])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 6]/mB^5) + 
     v[2]*(-(d["rad1"][1, 7]/mB^5) + (Pi^2*d["rad1"][11, 7])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 7]/mB^5 - dBar["rad1"][1, 8]/mB^5 + (Pi^2*dBar["rad1"][11, 8])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 8]/mB^5)) + 
   m[1]^2*m[2]^3*(PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2]*(v[2]*(-(d["rad1"][11, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][11, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]*(v[2]*((4*d["rad1"][11, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + 
       v[1]*((4*d["rad1"][11, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^(-1)]*(v[2]*(d["rad1"][12, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(d["rad1"][12, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*(v[2]*(-(d["rad1"][14, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][14, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*(v[2]*(d["rad1"][14, 8]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 7]/(4*mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(d["rad1"][14, 6]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 9]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     v[2]*(-(d["rad1"][1, 8]/mB^5) + (Pi^2*d["rad1"][11, 8])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 8]/mB^5 - dBar["rad1"][1, 7]/mB^5 + (Pi^2*dBar["rad1"][11, 7])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 7]/mB^5) + 
     v[1]*(-(d["rad1"][1, 6]/mB^5) + (Pi^2*d["rad1"][11, 6])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 6]/mB^5 - dBar["rad1"][1, 9]/mB^5 + (Pi^2*dBar["rad1"][11, 9])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 9]/mB^5))) + 
 dot[L, a[2]]*(m[1]^2*m[2]^3*(PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2]*(v[2]*(-(d["rad1"][11, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][11, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]*(v[2]*((4*d["rad1"][11, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + 
       v[1]*((4*d["rad1"][11, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^(-1)]*(v[2]*(d["rad1"][12, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(d["rad1"][12, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*(v[2]*(-(d["rad1"][14, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][14, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*(v[2]*(d["rad1"][14, 9]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 6]/(4*mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(d["rad1"][14, 7]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 8]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     v[2]*(-(d["rad1"][1, 9]/mB^5) + (Pi^2*d["rad1"][11, 9])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 9]/mB^5 - dBar["rad1"][1, 6]/mB^5 + (Pi^2*dBar["rad1"][11, 6])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 6]/mB^5) + 
     v[1]*(-(d["rad1"][1, 7]/mB^5) + (Pi^2*d["rad1"][11, 7])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 7]/mB^5 - dBar["rad1"][1, 8]/mB^5 + (Pi^2*dBar["rad1"][11, 8])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 8]/mB^5)) + 
   m[1]^3*m[2]^2*(PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2]*(v[1]*(-(d["rad1"][11, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][11, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]*(v[1]*((4*d["rad1"][11, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + 
       v[2]*((4*d["rad1"][11, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (4*dBar["rad1"][11, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^(-1)]*(v[1]*(d["rad1"][12, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(d["rad1"][12, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*(v[1]*(-(d["rad1"][14, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][14, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*(v[1]*(d["rad1"][14, 8]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 7]/(4*mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(d["rad1"][14, 6]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 9]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     v[1]*(-(d["rad1"][1, 8]/mB^5) + (Pi^2*d["rad1"][11, 8])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 8]/mB^5 - dBar["rad1"][1, 7]/mB^5 + (Pi^2*dBar["rad1"][11, 7])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 7]/mB^5) + 
     v[2]*(-(d["rad1"][1, 6]/mB^5) + (Pi^2*d["rad1"][11, 6])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 6]/mB^5 - dBar["rad1"][1, 9]/mB^5 + (Pi^2*dBar["rad1"][11, 9])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][1, 9]/mB^5))) + 
 ArcCosh[\[Gamma]]*(Log[(1 + \[Gamma])/2]*(m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][5, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][5, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
     m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][5, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][5, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])))) + 
   Log[\[Gamma]]*(m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][10, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][10, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
     m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][10, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][10, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])))) + 
   m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][2, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + 
       (Log[4]*dBar["rad1"][12, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][2, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2]) - 
       dBar["rad1"][2, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*dBar["rad1"][12, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][2, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + 
       (Log[4]*dBar["rad1"][12, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][2, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 2])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 2]/(mB^4*Sqrt[-1 + \[Gamma]^2]) - 
       dBar["rad1"][2, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*dBar["rad1"][12, 3])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 3]/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
   dot[L, a[1]]*(Log[(1 + \[Gamma])/2]*(m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][5, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][5, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
       m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][5, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][5, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])))) + 
     Log[\[Gamma]]*(m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][10, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][10, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
       m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][10, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][10, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])))) + 
     m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][2, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + 
         (Log[4]*dBar["rad1"][12, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][2, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - 
         dBar["rad1"][2, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*dBar["rad1"][12, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][2, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + 
         (Log[4]*dBar["rad1"][12, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][2, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - 
         dBar["rad1"][2, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*dBar["rad1"][12, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])))) + 
   dot[L, a[2]]*(Log[(1 + \[Gamma])/2]*(m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][5, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][5, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
       m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][5, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][5, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])))) + 
     Log[\[Gamma]]*(m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][10, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][10, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
       m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][10, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][10, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])))) + 
     m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][2, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + 
         (Log[4]*dBar["rad1"][12, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[1]*(-(d["rad1"][2, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - 
         dBar["rad1"][2, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*dBar["rad1"][12, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][2, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 8])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 8]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + 
         (Log[4]*dBar["rad1"][12, 7])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 7]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + v[2]*(-(d["rad1"][2, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 6])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 6]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - 
         dBar["rad1"][2, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*dBar["rad1"][12, 9])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 9]/(mB^5*Sqrt[-1 + \[Gamma]^2]))))) + 
 ArcCosh[\[Gamma]]^2*(m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][4, 3]/mB^4) - d["rad2"][4, 3]/mB^4 - dBar["rad1"][4, 2]/mB^4 - dBar["rad2"][4, 2]/mB^4) + v[1]*(-(d["rad1"][4, 2]/mB^4) - d["rad2"][4, 2]/mB^4 - dBar["rad1"][4, 3]/mB^4 - dBar["rad2"][4, 3]/mB^4)) + 
   m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][4, 3]/mB^4) - d["rad2"][4, 3]/mB^4 - dBar["rad1"][4, 2]/mB^4 - dBar["rad2"][4, 2]/mB^4) + v[2]*(-(d["rad1"][4, 2]/mB^4) - d["rad2"][4, 2]/mB^4 - dBar["rad1"][4, 3]/mB^4 - dBar["rad2"][4, 3]/mB^4)) + 
   dot[L, a[1]]*(m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][4, 9]/mB^5) - d["rad2"][4, 9]/mB^5 - dBar["rad1"][4, 6]/mB^5 - dBar["rad2"][4, 6]/mB^5) + v[2]*(-(d["rad1"][4, 7]/mB^5) - d["rad2"][4, 7]/mB^5 - dBar["rad1"][4, 8]/mB^5 - dBar["rad2"][4, 8]/mB^5)) + 
     m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][4, 8]/mB^5) - d["rad2"][4, 8]/mB^5 - dBar["rad1"][4, 7]/mB^5 - dBar["rad2"][4, 7]/mB^5) + v[1]*(-(d["rad1"][4, 6]/mB^5) - d["rad2"][4, 6]/mB^5 - dBar["rad1"][4, 9]/mB^5 - dBar["rad2"][4, 9]/mB^5))) + 
   dot[L, a[2]]*(m[1]^2*m[2]^3*(v[2]*(-(d["rad1"][4, 9]/mB^5) - d["rad2"][4, 9]/mB^5 - dBar["rad1"][4, 6]/mB^5 - dBar["rad2"][4, 6]/mB^5) + v[1]*(-(d["rad1"][4, 7]/mB^5) - d["rad2"][4, 7]/mB^5 - dBar["rad1"][4, 8]/mB^5 - dBar["rad2"][4, 8]/mB^5)) + 
     m[1]^3*m[2]^2*(v[1]*(-(d["rad1"][4, 8]/mB^5) - d["rad2"][4, 8]/mB^5 - dBar["rad1"][4, 7]/mB^5 - dBar["rad2"][4, 7]/mB^5) + v[2]*(-(d["rad1"][4, 6]/mB^5) - d["rad2"][4, 6]/mB^5 - dBar["rad1"][4, 9]/mB^5 - dBar["rad2"][4, 9]/mB^5)))) + 
 b*(Log[(1 + \[Gamma])/2]*(m[1]^3*m[2]^2*(d["rad1"][3, 1]/mB^5 - dBar["rad1"][3, 1]/mB^5 - dBar["rad2"][3, 1]/mB^5) + m[1]^2*m[2]^3*(-(d["rad1"][3, 1]/mB^5) + dBar["rad1"][3, 1]/mB^5 + dBar["rad2"][3, 1]/mB^5)) + 
   ArcCosh[\[Gamma]]^2*(-((m[1]^3*m[2]^2*dBar["rad2"][4, 1])/mB^5) + (m[1]^2*m[2]^3*dBar["rad2"][4, 1])/mB^5 + dot[L, a[2]]*((m[1]^2*m[2]^3*dBar["rad2"][4, 4])/mB^6 - (m[1]^3*m[2]^2*dBar["rad2"][4, 5])/mB^6) + dot[L, a[1]]*(-((m[1]^3*m[2]^2*dBar["rad2"][4, 4])/mB^6) + (m[1]^2*m[2]^3*dBar["rad2"][4, 5])/mB^6)) + 
   ArcCosh[\[Gamma]]*(m[1]^3*m[2]^2*(d["rad1"][2, 1]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 1]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 1]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + m[1]^2*m[2]^3*(-(d["rad1"][2, 1]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + dBar["rad1"][2, 1]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad2"][2, 1]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + 
     Log[(1 + \[Gamma])/2]*(-((m[1]^3*m[2]^2*dBar["rad2"][5, 1])/(mB^5*Sqrt[-1 + \[Gamma]^2])) + (m[1]^2*m[2]^3*dBar["rad2"][5, 1])/(mB^5*Sqrt[-1 + \[Gamma]^2])) + dot[L, a[2]]*(m[1]^2*m[2]^3*(-(d["rad1"][2, 5]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + dBar["rad1"][2, 4]/(mB^6*Sqrt[-1 + \[Gamma]^2]) + dBar["rad2"][2, 4]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + 
       m[1]^3*m[2]^2*(d["rad1"][2, 4]/(mB^6*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 5]/(mB^6*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 5]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + Log[(1 + \[Gamma])/2]*((m[1]^2*m[2]^3*dBar["rad2"][5, 4])/(mB^6*Sqrt[-1 + \[Gamma]^2]) - (m[1]^3*m[2]^2*dBar["rad2"][5, 5])/(mB^6*Sqrt[-1 + \[Gamma]^2]))) + 
     dot[L, a[1]]*(m[1]^3*m[2]^2*(d["rad1"][2, 5]/(mB^6*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 4]/(mB^6*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 4]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + m[1]^2*m[2]^3*(-(d["rad1"][2, 4]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + dBar["rad1"][2, 5]/(mB^6*Sqrt[-1 + \[Gamma]^2]) + dBar["rad2"][2, 5]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + 
       Log[(1 + \[Gamma])/2]*(-((m[1]^3*m[2]^2*dBar["rad2"][5, 4])/(mB^6*Sqrt[-1 + \[Gamma]^2])) + (m[1]^2*m[2]^3*dBar["rad2"][5, 5])/(mB^6*Sqrt[-1 + \[Gamma]^2])))) + Log[\[Gamma]]*(-((m[1]^3*m[2]^2*dBar["rad2"][6, 1])/mB^5) + (m[1]^2*m[2]^3*dBar["rad2"][6, 1])/mB^5) + 
   Log[(1 + \[Gamma])/2]^2*(-((m[1]^3*m[2]^2*dBar["rad2"][7, 1])/mB^5) + (m[1]^2*m[2]^3*dBar["rad2"][7, 1])/mB^5) + m[1]^3*m[2]^2*(d["rad1"][1, 1]/mB^5 - dBar["rad1"][1, 1]/mB^5 - dBar["rad2"][1, 1]/mB^5 - (PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][8, 1])/mB^5 - 
     (PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][9, 1])/mB^5) + m[1]^2*m[2]^3*(-(d["rad1"][1, 1]/mB^5) + dBar["rad1"][1, 1]/mB^5 + dBar["rad2"][1, 1]/mB^5 + (PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][8, 1])/mB^5 + (PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][9, 1])/mB^5) + 
   dot[L, a[2]]*(Log[(1 + \[Gamma])/2]*(m[1]^2*m[2]^3*(-(d["rad1"][3, 5]/mB^6) + dBar["rad1"][3, 4]/mB^6 + dBar["rad2"][3, 4]/mB^6) + m[1]^3*m[2]^2*(d["rad1"][3, 4]/mB^6 - dBar["rad1"][3, 5]/mB^6 - dBar["rad2"][3, 5]/mB^6)) + 
     Log[\[Gamma]]*((m[1]^2*m[2]^3*dBar["rad2"][6, 4])/mB^6 - (m[1]^3*m[2]^2*dBar["rad2"][6, 5])/mB^6) + Log[(1 + \[Gamma])/2]^2*((m[1]^2*m[2]^3*dBar["rad2"][7, 4])/mB^6 - (m[1]^3*m[2]^2*dBar["rad2"][7, 5])/mB^6) + 
     m[1]^2*m[2]^3*(-(d["rad1"][1, 5]/mB^6) + dBar["rad1"][1, 4]/mB^6 + dBar["rad2"][1, 4]/mB^6 + (PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][8, 4])/mB^6 + (PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][9, 4])/mB^6) + 
     m[1]^3*m[2]^2*(d["rad1"][1, 4]/mB^6 - dBar["rad1"][1, 5]/mB^6 - dBar["rad2"][1, 5]/mB^6 - (PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][8, 5])/mB^6 - (PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][9, 5])/mB^6)) + 
   dot[L, a[1]]*(Log[(1 + \[Gamma])/2]*(m[1]^3*m[2]^2*(d["rad1"][3, 5]/mB^6 - dBar["rad1"][3, 4]/mB^6 - dBar["rad2"][3, 4]/mB^6) + m[1]^2*m[2]^3*(-(d["rad1"][3, 4]/mB^6) + dBar["rad1"][3, 5]/mB^6 + dBar["rad2"][3, 5]/mB^6)) + 
     Log[\[Gamma]]*(-((m[1]^3*m[2]^2*dBar["rad2"][6, 4])/mB^6) + (m[1]^2*m[2]^3*dBar["rad2"][6, 5])/mB^6) + Log[(1 + \[Gamma])/2]^2*(-((m[1]^3*m[2]^2*dBar["rad2"][7, 4])/mB^6) + (m[1]^2*m[2]^3*dBar["rad2"][7, 5])/mB^6) + 
     m[1]^3*m[2]^2*(d["rad1"][1, 5]/mB^6 - dBar["rad1"][1, 4]/mB^6 - dBar["rad2"][1, 4]/mB^6 - (PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][8, 4])/mB^6 - (PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][9, 4])/mB^6) + 
     m[1]^2*m[2]^3*(-(d["rad1"][1, 4]/mB^6) + dBar["rad1"][1, 5]/mB^6 + dBar["rad2"][1, 5]/mB^6 + (PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][8, 5])/mB^6 + (PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][9, 5])/mB^6))) + 
 L*(dot[a[2], v[1]]*(m[1]^2*m[2]^3*(-(d["rad1"][1, 13]/mB^5) + (Pi^2*d["rad1"][11, 13])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 13]/mB^5 - dBar["rad1"][1, 12]/mB^5 + (Pi^2*dBar["rad1"][11, 12])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + 
       PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2]*(-(d["rad1"][11, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]*((4*d["rad1"][11, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + 
         (4*dBar["rad1"][11, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^(-1)]*(d["rad1"][12, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + 
       PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*(-(d["rad1"][14, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*(d["rad1"][14, 13]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 12]/(4*mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad2"][1, 12]/mB^5) + 
     m[1]^3*m[2]^2*(-(d["rad1"][1, 12]/mB^5) + (Pi^2*d["rad1"][11, 12])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 12]/mB^5 - dBar["rad1"][1, 13]/mB^5 + (Pi^2*dBar["rad1"][11, 13])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + 
       PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2]*(-(d["rad1"][11, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]*((4*d["rad1"][11, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + 
         (4*dBar["rad1"][11, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^(-1)]*(d["rad1"][12, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + 
       PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*(-(d["rad1"][14, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*(d["rad1"][14, 12]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 13]/(4*mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad2"][1, 13]/mB^5)) + 
   dot[a[1], v[2]]*(m[1]^3*m[2]^2*(-(d["rad1"][1, 13]/mB^5) + (Pi^2*d["rad1"][11, 13])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 13]/mB^5 - dBar["rad1"][1, 12]/mB^5 + (Pi^2*dBar["rad1"][11, 12])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + 
       PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2]*(-(d["rad1"][11, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]*((4*d["rad1"][11, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + 
         (4*dBar["rad1"][11, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^(-1)]*(d["rad1"][12, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + 
       PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*(-(d["rad1"][14, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*(d["rad1"][14, 13]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 12]/(4*mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad2"][1, 12]/mB^5) + 
     m[1]^2*m[2]^3*(-(d["rad1"][1, 12]/mB^5) + (Pi^2*d["rad1"][11, 12])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][1, 12]/mB^5 - dBar["rad1"][1, 13]/mB^5 + (Pi^2*dBar["rad1"][11, 13])/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + 
       PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2]*(-(d["rad1"][11, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][11, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]*((4*d["rad1"][11, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad1"][12, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + 
         (4*dBar["rad1"][11, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][12, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^(-1)]*(d["rad1"][12, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][12, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + 
       PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*(-(d["rad1"][14, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][14, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*(d["rad1"][14, 12]/(4*mB^5*Sqrt[-1 + \[Gamma]^2]) + dBar["rad1"][14, 13]/(4*mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad2"][1, 13]/mB^5)) + 
   ArcCosh[\[Gamma]]^2*(dot[b, a[2]]*((m[1]^2*m[2]^3*dBar["rad2"][4, 10])/mB^6 - (m[1]^3*m[2]^2*dBar["rad2"][4, 11])/mB^6) + dot[b, a[1]]*(-((m[1]^3*m[2]^2*dBar["rad2"][4, 10])/mB^6) + (m[1]^2*m[2]^3*dBar["rad2"][4, 11])/mB^6) + 
     dot[a[2], v[1]]*(m[1]^2*m[2]^3*(-(d["rad1"][4, 13]/mB^5) - d["rad2"][4, 13]/mB^5 - dBar["rad1"][4, 12]/mB^5 - dBar["rad2"][4, 12]/mB^5) + m[1]^3*m[2]^2*(-(d["rad1"][4, 12]/mB^5) - d["rad2"][4, 12]/mB^5 - dBar["rad1"][4, 13]/mB^5 - dBar["rad2"][4, 13]/mB^5)) + 
     dot[a[1], v[2]]*(m[1]^3*m[2]^2*(-(d["rad1"][4, 13]/mB^5) - d["rad2"][4, 13]/mB^5 - dBar["rad1"][4, 12]/mB^5 - dBar["rad2"][4, 12]/mB^5) + m[1]^2*m[2]^3*(-(d["rad1"][4, 12]/mB^5) - d["rad2"][4, 12]/mB^5 - dBar["rad1"][4, 13]/mB^5 - dBar["rad2"][4, 13]/mB^5))) + 
   ArcCosh[\[Gamma]]*(dot[a[2], v[1]]*(Log[(1 + \[Gamma])/2]*(m[1]^2*m[2]^3*(-(d["rad1"][5, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + m[1]^3*m[2]^2*(-(d["rad1"][5, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
       Log[\[Gamma]]*(m[1]^2*m[2]^3*(-(d["rad1"][10, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + m[1]^3*m[2]^2*(-(d["rad1"][10, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
       m[1]^2*m[2]^3*(-(d["rad1"][2, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + 
         (Log[4]*dBar["rad1"][12, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + m[1]^3*m[2]^2*(-(d["rad1"][2, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - 
         d["rad2"][2, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*dBar["rad1"][12, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     dot[a[1], v[2]]*(Log[(1 + \[Gamma])/2]*(m[1]^3*m[2]^2*(-(d["rad1"][5, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + m[1]^2*m[2]^3*(-(d["rad1"][5, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][5, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
       Log[\[Gamma]]*(m[1]^3*m[2]^2*(-(d["rad1"][10, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + m[1]^2*m[2]^3*(-(d["rad1"][10, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - dBar["rad1"][10, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
       m[1]^3*m[2]^2*(-(d["rad1"][2, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - d["rad2"][2, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + 
         (Log[4]*dBar["rad1"][12, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) + m[1]^2*m[2]^3*(-(d["rad1"][2, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2])) - (Log[4]*d["rad1"][11, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*d["rad1"][12, 12])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - 
         d["rad2"][2, 12]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]) - (Log[4]*dBar["rad1"][11, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) + (Log[4]*dBar["rad1"][12, 13])/(mB^5*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 13]/(mB^5*Sqrt[-1 + \[Gamma]^2]))) + 
     dot[b, a[2]]*(m[1]^2*m[2]^3*(-(d["rad1"][2, 11]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + dBar["rad1"][2, 10]/(mB^6*Sqrt[-1 + \[Gamma]^2]) + dBar["rad2"][2, 10]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + m[1]^3*m[2]^2*(d["rad1"][2, 10]/(mB^6*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 11]/(mB^6*Sqrt[-1 + \[Gamma]^2]) - 
         dBar["rad2"][2, 11]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + Log[(1 + \[Gamma])/2]*((m[1]^2*m[2]^3*dBar["rad2"][5, 10])/(mB^6*Sqrt[-1 + \[Gamma]^2]) - (m[1]^3*m[2]^2*dBar["rad2"][5, 11])/(mB^6*Sqrt[-1 + \[Gamma]^2]))) + 
     dot[b, a[1]]*(m[1]^3*m[2]^2*(d["rad1"][2, 11]/(mB^6*Sqrt[-1 + \[Gamma]^2]) - dBar["rad1"][2, 10]/(mB^6*Sqrt[-1 + \[Gamma]^2]) - dBar["rad2"][2, 10]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + m[1]^2*m[2]^3*(-(d["rad1"][2, 10]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + dBar["rad1"][2, 11]/(mB^6*Sqrt[-1 + \[Gamma]^2]) + 
         dBar["rad2"][2, 11]/(mB^6*Sqrt[-1 + \[Gamma]^2])) + Log[(1 + \[Gamma])/2]*(-((m[1]^3*m[2]^2*dBar["rad2"][5, 10])/(mB^6*Sqrt[-1 + \[Gamma]^2])) + (m[1]^2*m[2]^3*dBar["rad2"][5, 11])/(mB^6*Sqrt[-1 + \[Gamma]^2])))) + 
   dot[b, a[2]]*(Log[(1 + \[Gamma])/2]*(m[1]^2*m[2]^3*(-(d["rad1"][3, 11]/mB^6) + dBar["rad1"][3, 10]/mB^6 + dBar["rad2"][3, 10]/mB^6) + m[1]^3*m[2]^2*(d["rad1"][3, 10]/mB^6 - dBar["rad1"][3, 11]/mB^6 - dBar["rad2"][3, 11]/mB^6)) + 
     Log[\[Gamma]]*((m[1]^2*m[2]^3*dBar["rad2"][6, 10])/mB^6 - (m[1]^3*m[2]^2*dBar["rad2"][6, 11])/mB^6) + Log[(1 + \[Gamma])/2]^2*((m[1]^2*m[2]^3*dBar["rad2"][7, 10])/mB^6 - (m[1]^3*m[2]^2*dBar["rad2"][7, 11])/mB^6) + 
     m[1]^2*m[2]^3*(-(d["rad1"][1, 11]/mB^6) + dBar["rad1"][1, 10]/mB^6 + dBar["rad2"][1, 10]/mB^6 + (PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][8, 10])/mB^6 + (PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][9, 10])/mB^6) + 
     m[1]^3*m[2]^2*(d["rad1"][1, 10]/mB^6 - dBar["rad1"][1, 11]/mB^6 - dBar["rad2"][1, 11]/mB^6 - (PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][8, 11])/mB^6 - (PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][9, 11])/mB^6)) + 
   dot[b, a[1]]*(Log[(1 + \[Gamma])/2]*(m[1]^3*m[2]^2*(d["rad1"][3, 11]/mB^6 - dBar["rad1"][3, 10]/mB^6 - dBar["rad2"][3, 10]/mB^6) + m[1]^2*m[2]^3*(-(d["rad1"][3, 10]/mB^6) + dBar["rad1"][3, 11]/mB^6 + dBar["rad2"][3, 11]/mB^6)) + 
     Log[\[Gamma]]*(-((m[1]^3*m[2]^2*dBar["rad2"][6, 10])/mB^6) + (m[1]^2*m[2]^3*dBar["rad2"][6, 11])/mB^6) + Log[(1 + \[Gamma])/2]^2*(-((m[1]^3*m[2]^2*dBar["rad2"][7, 10])/mB^6) + (m[1]^2*m[2]^3*dBar["rad2"][7, 11])/mB^6) + 
     m[1]^3*m[2]^2*(d["rad1"][1, 11]/mB^6 - dBar["rad1"][1, 10]/mB^6 - dBar["rad2"][1, 10]/mB^6 - (PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][8, 10])/mB^6 - (PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][9, 10])/mB^6) + 
     m[1]^2*m[2]^3*(-(d["rad1"][1, 10]/mB^6) + dBar["rad1"][1, 11]/mB^6 + dBar["rad2"][1, 11]/mB^6 + (PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][8, 11])/mB^6 + (PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*dBar["rad2"][9, 11])/mB^6)));


(* ::Subsection::Closed:: *)
(*Radiated Energy*)


(* 3PM *)
Erad[3] = (-1/48*(Pi*(-3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6)*ArcCosh[\[Gamma]] + (-1 + \[Gamma]^2)*(-1151 + 3336*\[Gamma] - 3148*\[Gamma]^2 + 912*\[Gamma]^3 - 339*\[Gamma]^4 + 552*\[Gamma]^5 - 210*\[Gamma]^6 + 
        6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))*m[1]^2*m[2]^2*(m[1] + m[2]))/(mB^3*(-1 + \[Gamma]^2)^(5/2)) - 
  (Pi*dot[L, a[1]]*m[1]^2*m[2]^2*(-3*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*ArcCosh[\[Gamma]]*(5*m[1] + 4*m[2]) + 
     (-1 + \[Gamma])*((-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6)*m[1] + (-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6)*m[2] + 
       6*(-1 + \[Gamma]^2)*Log[(1 + \[Gamma])/2]*((-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4)*m[1] + 4*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*m[2]))))/(16*mB^4*(-1 + \[Gamma]^2)^2) - 
  (Pi*dot[L, a[2]]*m[1]^2*m[2]^2*(-3*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*ArcCosh[\[Gamma]]*(4*m[1] + 5*m[2]) + 
     (-1 + \[Gamma])*((-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6)*m[1] + (-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6)*m[2] + 
       6*(-1 + \[Gamma]^2)*Log[(1 + \[Gamma])/2]*(4*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*m[1] + (-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4)*m[2]))))/(16*mB^4*(-1 + \[Gamma]^2)^2))/eE;


(* 4PM *)
Erad[4] = (1/(16934400*eE*mB^5*\[Gamma]^10*(-1 + \[Gamma]^2)^(9/2)))*(m[1]^3*m[2]^3*((-dot[L, a[1]])*(-117532262400*\[Gamma]^10 + 1814031450*Pi^2*\[Gamma]^10 - 439105228800*\[Gamma]^12 + 7859546100*Pi^2*\[Gamma]^12 + 1951399833600*\[Gamma]^14 - 30107180250*Pi^2*\[Gamma]^14 - 1984455782400*\[Gamma]^16 + 26593623000*Pi^2*\[Gamma]^16 + 399004569600*\[Gamma]^18 - 2251150650*Pi^2*\[Gamma]^18 + 
       250478592000*\[Gamma]^20 - 5031765900*Pi^2*\[Gamma]^20 - 59789721600*\[Gamma]^22 + 1122896250*Pi^2*\[Gamma]^22 + 125023500*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 985138875*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] + 4084630200*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] - 11485554675*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] + 20459320350*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 964294351798*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 
       316507505008*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 3083705353922*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 1801092452828*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] - 89124435188*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] + 75115110400*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2] + 125023500*ArcCosh[\[Gamma]] - 1068487875*\[Gamma]^2*ArcCosh[\[Gamma]] + 4730276250*\[Gamma]^4*ArcCosh[\[Gamma]] - 14126365575*\[Gamma]^6*ArcCosh[\[Gamma]] + 
       27791731800*\[Gamma]^8*ArcCosh[\[Gamma]] + 107351946450*\[Gamma]^10*ArcCosh[\[Gamma]] + 1908486970740*\[Gamma]^12*ArcCosh[\[Gamma]] - 1463960518230*\[Gamma]^14*ArcCosh[\[Gamma]] - 2577570810360*\[Gamma]^16*ArcCosh[\[Gamma]] + 2135755395900*\[Gamma]^18*ArcCosh[\[Gamma]] - 63742900200*\[Gamma]^20*ArcCosh[\[Gamma]] - 63772262400*\[Gamma]^22*ArcCosh[\[Gamma]] - 
       724250419200*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 166905446400*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 1948765593600*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 1446333235200*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 54912614400*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 48093696000*\[Gamma]^10*ArcCosh[\[Gamma]]^2 + 
       490149273600*\[Gamma]^12*ArcCosh[\[Gamma]]^2 - 760422297600*\[Gamma]^14*ArcCosh[\[Gamma]]^2 - 202670899200*\[Gamma]^16*ArcCosh[\[Gamma]]^2 + 468202291200*\[Gamma]^18*ArcCosh[\[Gamma]]^2 - 26011238400*\[Gamma]^20*ArcCosh[\[Gamma]]^2 - 17340825600*\[Gamma]^22*ArcCosh[\[Gamma]]^2 + 72140544000*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 
       831411302400*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 40100659200*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 455196672000*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 34681651200*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 17340825600*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 7171983000*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[4] + 
       35080138800*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[4] - 143680181400*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[4] + 164575908000*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[4] - 78783327000*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[4] + 20127063600*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[4] - 4491585000*\[Gamma]^22*ArcCosh[\[Gamma]]*Log[4] + 14512251600*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 
       62876368800*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 240857442000*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 212748984000*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 18009205200*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 40254127200*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 8983170000*\[Gamma]^22*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 84142800*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 
       3641954400*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 23251460400*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 58201416000*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 69778724400*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 40254127200*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 8983170000*\[Gamma]^22*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 
       1058400*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(159 + 2016*\[Gamma] - 6564*\[Gamma]^2 - 15456*\[Gamma]^3 + 30650*\[Gamma]^4 + 30240*\[Gamma]^5 - 42116*\[Gamma]^6 - 16800*\[Gamma]^7 + 16975*\[Gamma]^8)*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + 264600*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(159 + 2016*\[Gamma] - 6564*\[Gamma]^2 - 15456*\[Gamma]^3 + 30650*\[Gamma]^4 + 30240*\[Gamma]^5 - 42116*\[Gamma]^6 - 16800*\[Gamma]^7 + 16975*\[Gamma]^8)*
        PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] - 7256125800*\[Gamma]^10*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 31438184400*\[Gamma]^12*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 120428721000*\[Gamma]^14*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 106374492000*\[Gamma]^16*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 
       9004602600*\[Gamma]^18*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 20127063600*\[Gamma]^20*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 4491585000*\[Gamma]^22*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 14428108800*\[Gamma]^10*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 66518323200*\[Gamma]^12*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 
       264108902400*\[Gamma]^14*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 270950400000*\[Gamma]^16*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 87787929600*\[Gamma]^18*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 14596394400*\[Gamma]^10*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 59234414400*\[Gamma]^12*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 
       217605981600*\[Gamma]^14*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 154547568000*\[Gamma]^16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 51769519200*\[Gamma]^18*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 80508254400*\[Gamma]^20*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 17966340000*\[Gamma]^22*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]) - 
     dot[L, a[2]]*(-117532262400*\[Gamma]^10 + 1814031450*Pi^2*\[Gamma]^10 - 439105228800*\[Gamma]^12 + 7859546100*Pi^2*\[Gamma]^12 + 1951399833600*\[Gamma]^14 - 30107180250*Pi^2*\[Gamma]^14 - 1984455782400*\[Gamma]^16 + 26593623000*Pi^2*\[Gamma]^16 + 399004569600*\[Gamma]^18 - 2251150650*Pi^2*\[Gamma]^18 + 250478592000*\[Gamma]^20 - 5031765900*Pi^2*\[Gamma]^20 - 59789721600*\[Gamma]^22 + 
       1122896250*Pi^2*\[Gamma]^22 + 125023500*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 985138875*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] + 4084630200*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] - 11485554675*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] + 20459320350*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 964294351798*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 316507505008*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 3083705353922*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 
       1801092452828*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] - 89124435188*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] + 75115110400*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2] + 125023500*ArcCosh[\[Gamma]] - 1068487875*\[Gamma]^2*ArcCosh[\[Gamma]] + 4730276250*\[Gamma]^4*ArcCosh[\[Gamma]] - 14126365575*\[Gamma]^6*ArcCosh[\[Gamma]] + 27791731800*\[Gamma]^8*ArcCosh[\[Gamma]] + 107351946450*\[Gamma]^10*ArcCosh[\[Gamma]] + 
       1908486970740*\[Gamma]^12*ArcCosh[\[Gamma]] - 1463960518230*\[Gamma]^14*ArcCosh[\[Gamma]] - 2577570810360*\[Gamma]^16*ArcCosh[\[Gamma]] + 2135755395900*\[Gamma]^18*ArcCosh[\[Gamma]] - 63742900200*\[Gamma]^20*ArcCosh[\[Gamma]] - 63772262400*\[Gamma]^22*ArcCosh[\[Gamma]] - 724250419200*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 166905446400*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 
       1948765593600*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 1446333235200*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 54912614400*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 48093696000*\[Gamma]^10*ArcCosh[\[Gamma]]^2 + 490149273600*\[Gamma]^12*ArcCosh[\[Gamma]]^2 - 760422297600*\[Gamma]^14*ArcCosh[\[Gamma]]^2 - 202670899200*\[Gamma]^16*ArcCosh[\[Gamma]]^2 + 
       468202291200*\[Gamma]^18*ArcCosh[\[Gamma]]^2 - 26011238400*\[Gamma]^20*ArcCosh[\[Gamma]]^2 - 17340825600*\[Gamma]^22*ArcCosh[\[Gamma]]^2 + 72140544000*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 831411302400*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 40100659200*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 455196672000*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 
       34681651200*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 17340825600*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 7171983000*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[4] + 35080138800*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[4] - 143680181400*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[4] + 164575908000*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[4] - 78783327000*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[4] + 
       20127063600*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[4] - 4491585000*\[Gamma]^22*ArcCosh[\[Gamma]]*Log[4] + 14512251600*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 62876368800*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 240857442000*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 212748984000*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 18009205200*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 
       40254127200*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 8983170000*\[Gamma]^22*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 84142800*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 3641954400*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 23251460400*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 58201416000*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 
       69778724400*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 40254127200*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 8983170000*\[Gamma]^22*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 1058400*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(159 + 2016*\[Gamma] - 6564*\[Gamma]^2 - 15456*\[Gamma]^3 + 30650*\[Gamma]^4 + 30240*\[Gamma]^5 - 42116*\[Gamma]^6 - 16800*\[Gamma]^7 + 16975*\[Gamma]^8)*
        PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + 264600*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(159 + 2016*\[Gamma] - 6564*\[Gamma]^2 - 15456*\[Gamma]^3 + 30650*\[Gamma]^4 + 30240*\[Gamma]^5 - 42116*\[Gamma]^6 - 16800*\[Gamma]^7 + 16975*\[Gamma]^8)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] - 7256125800*\[Gamma]^10*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 
       31438184400*\[Gamma]^12*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 120428721000*\[Gamma]^14*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 106374492000*\[Gamma]^16*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 9004602600*\[Gamma]^18*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 20127063600*\[Gamma]^20*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 
       4491585000*\[Gamma]^22*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 14428108800*\[Gamma]^10*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 66518323200*\[Gamma]^12*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 264108902400*\[Gamma]^14*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 270950400000*\[Gamma]^16*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 
       87787929600*\[Gamma]^18*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 14596394400*\[Gamma]^10*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 59234414400*\[Gamma]^12*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 217605981600*\[Gamma]^14*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 154547568000*\[Gamma]^16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 
       51769519200*\[Gamma]^18*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 80508254400*\[Gamma]^20*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 17966340000*\[Gamma]^22*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]) - 
     48*mB*\[Gamma]*(-1 + \[Gamma]^2)*(-385875*\[Gamma] + 2223375*\[Gamma]^3 - 9025800*\[Gamma]^5 + 28429800*\[Gamma]^7 - 773598766*\[Gamma]^9 - 3314225949*\[Gamma]^11 + 7732905101*\[Gamma]^13 - 3108097844*\[Gamma]^15 - 876857514*\[Gamma]^17 + 318633472*\[Gamma]^19 + 1546675200*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 11477025*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 2604134400*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 
       42049350*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 327398400*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 18830700*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 970905600*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 17529750*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 240844800*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] + 5788125*Pi^2*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 651033600*\[Gamma]^9*ArcCosh[\[Gamma]] - 
       1964390400*\[Gamma]^11*ArcCosh[\[Gamma]] + 5957145600*\[Gamma]^13*ArcCosh[\[Gamma]] - 3176140800*\[Gamma]^15*ArcCosh[\[Gamma]] - 406425600*\[Gamma]^17*ArcCosh[\[Gamma]] + 240844800*\[Gamma]^19*ArcCosh[\[Gamma]] + 385875*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 2094750*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 8379000*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 
       25886700*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 23395050*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 2652823845*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 4017368880*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 5143605390*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 8581020*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 
       286863360*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 1354752000*\[Gamma]^11*ArcCosh[\[Gamma]]^2 + 790272000*\[Gamma]^13*ArcCosh[\[Gamma]]^2 - 1332172800*\[Gamma]^15*ArcCosh[\[Gamma]]^2 + 90316800*\[Gamma]^19*ArcCosh[\[Gamma]]^2 - 903168000*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 225792000*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 
       1264435200*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 45158400*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 90316800*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 55698300*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] + 226938600*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] - 218206800*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] + 
       70119000*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] - 23152500*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] - 91816200*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 336394800*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 150645600*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 
       140238000*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 46305000*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 9790200*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 58741200*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 142884000*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 
       140238000*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 46305000*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 529200*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*(-6 + 37*\[Gamma] + 72*\[Gamma]^2 - 222*\[Gamma]^3 - 276*\[Gamma]^4 + 540*\[Gamma]^5 + 360*\[Gamma]^6 - 530*\[Gamma]^7 - 150*\[Gamma]^8 + 175*\[Gamma]^9)*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + 
       132300*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*(-6 + 37*\[Gamma] + 72*\[Gamma]^2 - 222*\[Gamma]^3 - 276*\[Gamma]^4 + 540*\[Gamma]^5 + 360*\[Gamma]^6 - 530*\[Gamma]^7 - 150*\[Gamma]^8 + 175*\[Gamma]^9)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] + 45908100*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 168197400*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 
       75322800*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 70119000*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 23152500*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 101606400*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 
       395136000*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 293529600*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 82026000*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 277653600*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 
       7761600*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 280476000*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 92610000*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))) + 
  (1/(20160*eE*mB^5*\[Gamma]^9*(-1 + \[Gamma]^2)^(9/2)))*(m[1]^4*m[2]^2*(7*dot[L, a[1]]*(180*\[Gamma]^9*(-1 + \[Gamma]^2)^2*(117 + 10368*\[Gamma] - 52920*\[Gamma]^2 + 95616*\[Gamma]^3 - 77526*\[Gamma]^4 + 17280*\[Gamma]^5 + 44480*\[Gamma]^6 - 58752*\[Gamma]^7 + 20825*\[Gamma]^8)*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - 
       45*\[Gamma]^9*(-1 + \[Gamma]^2)^2*(117 + 10368*\[Gamma] - 52920*\[Gamma]^2 + 95616*\[Gamma]^3 - 77526*\[Gamma]^4 + 17280*\[Gamma]^5 + 44480*\[Gamma]^6 - 58752*\[Gamma]^7 + 20825*\[Gamma]^8)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] + 2*(-19591168*\[Gamma]^10 + 2620080*Pi^2*\[Gamma]^10 + 39421952*\[Gamma]^12 + 961200*Pi^2*\[Gamma]^12 + 5273600*\[Gamma]^14 - 9879840*Pi^2*\[Gamma]^14 - 56391680*\[Gamma]^16 + 
         5896800*Pi^2*\[Gamma]^16 + 37181440*\[Gamma]^18 + 900720*Pi^2*\[Gamma]^18 - 5844992*\[Gamma]^20 - 498960*Pi^2*\[Gamma]^20 - 49152*\[Gamma]^22 - 6300*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 66000*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 340020*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + 1163240*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] - 13146403*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 68003263*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 
         115718586*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 7275302*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 32782655*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 4556965*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] + 49152*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2] - 6300*ArcCosh[\[Gamma]] + 70200*\[Gamma]^2*ArcCosh[\[Gamma]] - 383460*\[Gamma]^4*ArcCosh[\[Gamma]] + 1384320*\[Gamma]^6*ArcCosh[\[Gamma]] - 2694840*\[Gamma]^8*ArcCosh[\[Gamma]] + 
         65257665*\[Gamma]^10*ArcCosh[\[Gamma]] + 41441457*\[Gamma]^12*ArcCosh[\[Gamma]] - 196602462*\[Gamma]^14*ArcCosh[\[Gamma]] + 75805146*\[Gamma]^16*ArcCosh[\[Gamma]] + 20627949*\[Gamma]^18*ArcCosh[\[Gamma]] - 4604763*\[Gamma]^20*ArcCosh[\[Gamma]] - 294912*\[Gamma]^22*ArcCosh[\[Gamma]] - 6082560*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 41822208*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 
         89094144*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 21620736*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 26044416*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 6180864*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 294912*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 10506240*\[Gamma]^10*ArcCosh[\[Gamma]]^2 + 3594240*\[Gamma]^12*ArcCosh[\[Gamma]]^2 - 
         38707200*\[Gamma]^14*ArcCosh[\[Gamma]]^2 + 22394880*\[Gamma]^16*ArcCosh[\[Gamma]]^2 + 4423680*\[Gamma]^18*ArcCosh[\[Gamma]]^2 - 2211840*\[Gamma]^20*ArcCosh[\[Gamma]]^2 + 31518720*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 52807680*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 49213440*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 
         6635520*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 4423680*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 10946880*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[4] + 7214400*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[4] - 46880640*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[4] + 23690880*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[4] + 9668160*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[4] - 4639680*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[4] + 
         20960640*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 7689600*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 79038720*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 47174400*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 7205760*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 3991680*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 466560*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 
         3369600*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 7361280*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 103680*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 6065280*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 2643840*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 
         8640*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(-1213 - 2871*\[Gamma]^2 + 45*\[Gamma]^4 + 231*\[Gamma]^6)*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 138240*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(-155 - 390*\[Gamma]^2 + 48*\[Gamma]^6)*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 20494080*\[Gamma]^10*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 4320000*\[Gamma]^12*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 
         71677440*\[Gamma]^14*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 47070720*\[Gamma]^16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 1140480*\[Gamma]^18*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 1347840*\[Gamma]^20*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])) + 
     2*(7*mB*\[Gamma]*(-1 + \[Gamma]^2)*(1575*\[Gamma] - 9825*\[Gamma]^3 + 43960*\[Gamma]^5 - 178350*\[Gamma]^7 - 5417433*\[Gamma]^9 + 5142771*\[Gamma]^11 + 4451394*\[Gamma]^13 - 4621428*\[Gamma]^15 + 593480*\[Gamma]^17 - 6144*\[Gamma]^19 + 880640*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 91755*Pi^2*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 761344*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 500220*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 
         4924416*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 537030*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 4048384*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 136980*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 772096*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 82035*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 6144*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 4004352*\[Gamma]^9*ArcCosh[\[Gamma]] + 5723136*\[Gamma]^11*ArcCosh[\[Gamma]] + 
         1506816*\[Gamma]^13*ArcCosh[\[Gamma]] - 4091904*\[Gamma]^15*ArcCosh[\[Gamma]] + 792576*\[Gamma]^17*ArcCosh[\[Gamma]] + 73728*\[Gamma]^19*ArcCosh[\[Gamma]] - 1575*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 9300*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 41070*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 165780*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 
         2449785*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 11256018*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 5934870*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 3088026*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 640440*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 73728*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 1105920*\[Gamma]^9*ArcCosh[\[Gamma]]^2 + 
         6312960*\[Gamma]^11*ArcCosh[\[Gamma]]^2 - 3870720*\[Gamma]^13*ArcCosh[\[Gamma]]^2 - 1658880*\[Gamma]^15*ArcCosh[\[Gamma]]^2 + 737280*\[Gamma]^17*ArcCosh[\[Gamma]]^2 - 368640*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 1981440*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 2073600*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 645120*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 
         368640*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 370260*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] - 2376720*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] + 2137320*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] + 1387440*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] - 777780*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] - 
         734040*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 4001760*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 4296240*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 1095840*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 656280*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 
         3240*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 375840*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 10800*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 839520*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 449640*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 
         180*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*(-36 + 1209*\[Gamma] - 4176*\[Gamma]^2 + 5213*\[Gamma]^3 - 120*\[Gamma]^4 - 8177*\[Gamma]^5 + 9328*\[Gamma]^6 - 345*\[Gamma]^7 - 4996*\[Gamma]^8 + 2100*\[Gamma]^9)*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - 45*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*(-36 + 1209*\[Gamma] - 4176*\[Gamma]^2 + 5213*\[Gamma]^3 - 120*\[Gamma]^4 - 8177*\[Gamma]^5 + 9328*\[Gamma]^6 - 345*\[Gamma]^7 - 4996*\[Gamma]^8 + 
           2100*\[Gamma]^9)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] + 367020*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 2000880*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 2148120*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 
         547920*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 328140*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 737280*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 4377600*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 
         4285440*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 1935360*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 1105920*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 730800*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 
         3625920*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 4307040*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 256320*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 206640*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]) + 
       dot[L, a[2]]*(1260*\[Gamma]^9*(-1 + \[Gamma]^2)^2*(21 + 3504*\[Gamma] - 17142*\[Gamma]^2 + 31504*\[Gamma]^3 - 26552*\[Gamma]^4 + 6480*\[Gamma]^5 + 14942*\[Gamma]^6 - 19984*\[Gamma]^7 + 7035*\[Gamma]^8)*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - 315*\[Gamma]^9*(-1 + \[Gamma]^2)^2*(21 + 3504*\[Gamma] - 17142*\[Gamma]^2 + 31504*\[Gamma]^3 - 26552*\[Gamma]^4 + 6480*\[Gamma]^5 + 14942*\[Gamma]^6 - 19984*\[Gamma]^7 + 
           7035*\[Gamma]^8)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] + 2*(-56003584*\[Gamma]^10 + 7563150*Pi^2*\[Gamma]^10 + 116766720*\[Gamma]^12 + 1777230*Pi^2*\[Gamma]^12 + 860160*\[Gamma]^14 - 26499060*Pi^2*\[Gamma]^14 - 143288320*\[Gamma]^16 + 16265340*Pi^2*\[Gamma]^16 + 97090560*\[Gamma]^18 + 2041830*Pi^2*\[Gamma]^18 - 15568896*\[Gamma]^20 - 1148490*Pi^2*\[Gamma]^20 + 143360*\[Gamma]^22 - 
           44100*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 320250*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 1264410*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + 3730580*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] - 37659257*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 191566401*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 330468372*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 28181030*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 88574397*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 
           12913753*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 143360*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2] - 44100*ArcCosh[\[Gamma]] + 349650*\[Gamma]^2*ArcCosh[\[Gamma]] - 1473990*\[Gamma]^4*ArcCosh[\[Gamma]] + 4546920*\[Gamma]^6*ArcCosh[\[Gamma]] - 8364300*\[Gamma]^8*ArcCosh[\[Gamma]] + 186616185*\[Gamma]^10*ArcCosh[\[Gamma]] + 106447383*\[Gamma]^12*ArcCosh[\[Gamma]] - 544341798*\[Gamma]^14*ArcCosh[\[Gamma]] + 
           217603974*\[Gamma]^16*ArcCosh[\[Gamma]] + 50206611*\[Gamma]^18*ArcCosh[\[Gamma]] - 10858407*\[Gamma]^20*ArcCosh[\[Gamma]] - 688128*\[Gamma]^22*ArcCosh[\[Gamma]] - 18170880*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 113605632*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 248564736*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 67544064*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 
           64641024*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 14708736*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 688128*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 30320640*\[Gamma]^10*ArcCosh[\[Gamma]]^2 + 6451200*\[Gamma]^12*ArcCosh[\[Gamma]]^2 - 103864320*\[Gamma]^14*ArcCosh[\[Gamma]]^2 + 61931520*\[Gamma]^16*ArcCosh[\[Gamma]]^2 + 10321920*\[Gamma]^18*ArcCosh[\[Gamma]]^2 - 
           5160960*\[Gamma]^20*ArcCosh[\[Gamma]]^2 + 90961920*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 140636160*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 134184960*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 15482880*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 10321920*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 31356360*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[4] + 
           14825160*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[4] - 122698800*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[4] + 64607760*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[4] + 22798440*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[4] - 10888920*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[4] + 60505200*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 14217840*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 211992480*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 
           130122720*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 16334640*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 9187920*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 1103760*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 7716240*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 16702560*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 453600*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 
           14631120*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 6294960*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 2520*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(-12005 - 26831*\[Gamma]^2 + 405*\[Gamma]^4 + 1823*\[Gamma]^6)*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 322560*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(-191 - 450*\[Gamma]^2 + 48*\[Gamma]^6)*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 
           59401440*\[Gamma]^10*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 6501600*\[Gamma]^12*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 195289920*\[Gamma]^14*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 130576320*\[Gamma]^16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 1703520*\[Gamma]^18*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 
           2892960*\[Gamma]^20*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]))))) + (1/(20160*eE*mB^5*\[Gamma]^9*(-1 + \[Gamma]^2)^(9/2)))*
   (m[1]^2*m[2]^4*(2*dot[L, a[1]]*(1260*\[Gamma]^9*(-1 + \[Gamma]^2)^2*(21 + 3504*\[Gamma] - 17142*\[Gamma]^2 + 31504*\[Gamma]^3 - 26552*\[Gamma]^4 + 6480*\[Gamma]^5 + 14942*\[Gamma]^6 - 19984*\[Gamma]^7 + 7035*\[Gamma]^8)*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - 
       315*\[Gamma]^9*(-1 + \[Gamma]^2)^2*(21 + 3504*\[Gamma] - 17142*\[Gamma]^2 + 31504*\[Gamma]^3 - 26552*\[Gamma]^4 + 6480*\[Gamma]^5 + 14942*\[Gamma]^6 - 19984*\[Gamma]^7 + 7035*\[Gamma]^8)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] + 2*(-56003584*\[Gamma]^10 + 7563150*Pi^2*\[Gamma]^10 + 116766720*\[Gamma]^12 + 1777230*Pi^2*\[Gamma]^12 + 860160*\[Gamma]^14 - 26499060*Pi^2*\[Gamma]^14 - 143288320*\[Gamma]^16 + 
         16265340*Pi^2*\[Gamma]^16 + 97090560*\[Gamma]^18 + 2041830*Pi^2*\[Gamma]^18 - 15568896*\[Gamma]^20 - 1148490*Pi^2*\[Gamma]^20 + 143360*\[Gamma]^22 - 44100*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 320250*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 1264410*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + 3730580*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] - 37659257*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 191566401*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 
         330468372*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 28181030*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 88574397*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 12913753*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 143360*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2] - 44100*ArcCosh[\[Gamma]] + 349650*\[Gamma]^2*ArcCosh[\[Gamma]] - 1473990*\[Gamma]^4*ArcCosh[\[Gamma]] + 4546920*\[Gamma]^6*ArcCosh[\[Gamma]] - 8364300*\[Gamma]^8*ArcCosh[\[Gamma]] + 
         186616185*\[Gamma]^10*ArcCosh[\[Gamma]] + 106447383*\[Gamma]^12*ArcCosh[\[Gamma]] - 544341798*\[Gamma]^14*ArcCosh[\[Gamma]] + 217603974*\[Gamma]^16*ArcCosh[\[Gamma]] + 50206611*\[Gamma]^18*ArcCosh[\[Gamma]] - 10858407*\[Gamma]^20*ArcCosh[\[Gamma]] - 688128*\[Gamma]^22*ArcCosh[\[Gamma]] - 18170880*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 113605632*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 
         248564736*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 67544064*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 64641024*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 14708736*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 688128*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 30320640*\[Gamma]^10*ArcCosh[\[Gamma]]^2 + 6451200*\[Gamma]^12*ArcCosh[\[Gamma]]^2 - 
         103864320*\[Gamma]^14*ArcCosh[\[Gamma]]^2 + 61931520*\[Gamma]^16*ArcCosh[\[Gamma]]^2 + 10321920*\[Gamma]^18*ArcCosh[\[Gamma]]^2 - 5160960*\[Gamma]^20*ArcCosh[\[Gamma]]^2 + 90961920*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 140636160*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 134184960*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 
         15482880*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 10321920*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 31356360*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[4] + 14825160*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[4] - 122698800*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[4] + 64607760*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[4] + 22798440*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[4] - 
         10888920*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[4] + 60505200*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 14217840*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 211992480*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 130122720*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 16334640*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 9187920*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 1103760*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 
         7716240*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 16702560*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 453600*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 14631120*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 6294960*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 
         2520*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(-12005 - 26831*\[Gamma]^2 + 405*\[Gamma]^4 + 1823*\[Gamma]^6)*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 322560*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(-191 - 450*\[Gamma]^2 + 48*\[Gamma]^6)*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 59401440*\[Gamma]^10*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 
         6501600*\[Gamma]^12*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 195289920*\[Gamma]^14*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 130576320*\[Gamma]^16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 1703520*\[Gamma]^18*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 2892960*\[Gamma]^20*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])) + 
     7*(2*mB*\[Gamma]*(-1 + \[Gamma]^2)*(1575*\[Gamma] - 9825*\[Gamma]^3 + 43960*\[Gamma]^5 - 178350*\[Gamma]^7 - 5417433*\[Gamma]^9 + 5142771*\[Gamma]^11 + 4451394*\[Gamma]^13 - 4621428*\[Gamma]^15 + 593480*\[Gamma]^17 - 6144*\[Gamma]^19 + 880640*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 91755*Pi^2*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 761344*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 500220*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 
         4924416*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 537030*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 4048384*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 136980*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 772096*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 82035*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 6144*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 4004352*\[Gamma]^9*ArcCosh[\[Gamma]] + 5723136*\[Gamma]^11*ArcCosh[\[Gamma]] + 
         1506816*\[Gamma]^13*ArcCosh[\[Gamma]] - 4091904*\[Gamma]^15*ArcCosh[\[Gamma]] + 792576*\[Gamma]^17*ArcCosh[\[Gamma]] + 73728*\[Gamma]^19*ArcCosh[\[Gamma]] - 1575*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 9300*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 41070*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 165780*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 
         2449785*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 11256018*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 5934870*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 3088026*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 640440*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 73728*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 1105920*\[Gamma]^9*ArcCosh[\[Gamma]]^2 + 
         6312960*\[Gamma]^11*ArcCosh[\[Gamma]]^2 - 3870720*\[Gamma]^13*ArcCosh[\[Gamma]]^2 - 1658880*\[Gamma]^15*ArcCosh[\[Gamma]]^2 + 737280*\[Gamma]^17*ArcCosh[\[Gamma]]^2 - 368640*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 1981440*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 2073600*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 645120*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 
         368640*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 370260*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] - 2376720*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] + 2137320*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] + 1387440*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] - 777780*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[4] - 
         734040*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 4001760*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 4296240*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 1095840*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 656280*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 
         3240*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 375840*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 10800*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 839520*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 449640*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 
         180*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*(-36 + 1209*\[Gamma] - 4176*\[Gamma]^2 + 5213*\[Gamma]^3 - 120*\[Gamma]^4 - 8177*\[Gamma]^5 + 9328*\[Gamma]^6 - 345*\[Gamma]^7 - 4996*\[Gamma]^8 + 2100*\[Gamma]^9)*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - 45*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*(-36 + 1209*\[Gamma] - 4176*\[Gamma]^2 + 5213*\[Gamma]^3 - 120*\[Gamma]^4 - 8177*\[Gamma]^5 + 9328*\[Gamma]^6 - 345*\[Gamma]^7 - 4996*\[Gamma]^8 + 
           2100*\[Gamma]^9)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] + 367020*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 2000880*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 2148120*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 
         547920*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] + 328140*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 737280*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 4377600*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 
         4285440*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 1935360*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 1105920*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] - 730800*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 
         3625920*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 4307040*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 256320*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 206640*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]) + 
       dot[L, a[2]]*(180*\[Gamma]^9*(-1 + \[Gamma]^2)^2*(117 + 10368*\[Gamma] - 52920*\[Gamma]^2 + 95616*\[Gamma]^3 - 77526*\[Gamma]^4 + 17280*\[Gamma]^5 + 44480*\[Gamma]^6 - 58752*\[Gamma]^7 + 20825*\[Gamma]^8)*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - 45*\[Gamma]^9*(-1 + \[Gamma]^2)^2*(117 + 10368*\[Gamma] - 52920*\[Gamma]^2 + 95616*\[Gamma]^3 - 77526*\[Gamma]^4 + 17280*\[Gamma]^5 + 44480*\[Gamma]^6 - 58752*\[Gamma]^7 + 
           20825*\[Gamma]^8)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])] + 2*(-19591168*\[Gamma]^10 + 2620080*Pi^2*\[Gamma]^10 + 39421952*\[Gamma]^12 + 961200*Pi^2*\[Gamma]^12 + 5273600*\[Gamma]^14 - 9879840*Pi^2*\[Gamma]^14 - 56391680*\[Gamma]^16 + 5896800*Pi^2*\[Gamma]^16 + 37181440*\[Gamma]^18 + 900720*Pi^2*\[Gamma]^18 - 5844992*\[Gamma]^20 - 498960*Pi^2*\[Gamma]^20 - 49152*\[Gamma]^22 - 
           6300*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 66000*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 340020*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + 1163240*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] - 13146403*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 68003263*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 115718586*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 7275302*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 32782655*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 
           4556965*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] + 49152*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2] - 6300*ArcCosh[\[Gamma]] + 70200*\[Gamma]^2*ArcCosh[\[Gamma]] - 383460*\[Gamma]^4*ArcCosh[\[Gamma]] + 1384320*\[Gamma]^6*ArcCosh[\[Gamma]] - 2694840*\[Gamma]^8*ArcCosh[\[Gamma]] + 65257665*\[Gamma]^10*ArcCosh[\[Gamma]] + 41441457*\[Gamma]^12*ArcCosh[\[Gamma]] - 196602462*\[Gamma]^14*ArcCosh[\[Gamma]] + 75805146*\[Gamma]^16*ArcCosh[\[Gamma]] + 
           20627949*\[Gamma]^18*ArcCosh[\[Gamma]] - 4604763*\[Gamma]^20*ArcCosh[\[Gamma]] - 294912*\[Gamma]^22*ArcCosh[\[Gamma]] - 6082560*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 41822208*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 89094144*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 21620736*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] - 
           26044416*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 6180864*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 294912*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]] + 10506240*\[Gamma]^10*ArcCosh[\[Gamma]]^2 + 3594240*\[Gamma]^12*ArcCosh[\[Gamma]]^2 - 38707200*\[Gamma]^14*ArcCosh[\[Gamma]]^2 + 22394880*\[Gamma]^16*ArcCosh[\[Gamma]]^2 + 4423680*\[Gamma]^18*ArcCosh[\[Gamma]]^2 - 
           2211840*\[Gamma]^20*ArcCosh[\[Gamma]]^2 + 31518720*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 52807680*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 49213440*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 - 6635520*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 4423680*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]^2 + 10946880*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[4] + 
           7214400*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[4] - 46880640*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[4] + 23690880*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[4] + 9668160*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[4] - 4639680*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[4] + 20960640*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 7689600*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 79038720*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 
           47174400*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 7205760*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[\[Gamma]] - 3991680*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[\[Gamma]] + 466560*\[Gamma]^10*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 3369600*\[Gamma]^12*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 7361280*\[Gamma]^14*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 103680*\[Gamma]^16*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 
           6065280*\[Gamma]^18*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] - 2643840*\[Gamma]^20*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2] + 8640*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(-1213 - 2871*\[Gamma]^2 + 45*\[Gamma]^4 + 231*\[Gamma]^6)*PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 138240*\[Gamma]^10*(-1 + \[Gamma]^2)^2*(-155 - 390*\[Gamma]^2 + 48*\[Gamma]^6)*PolyLog[2, 1/(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])] + 
           20494080*\[Gamma]^10*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 4320000*\[Gamma]^12*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 71677440*\[Gamma]^14*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 47070720*\[Gamma]^16*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 1140480*\[Gamma]^18*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] - 
           1347840*\[Gamma]^20*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])))));


(* ::Subsection::Closed:: *)
(*Radiated Angular Momentum*)


(* 2PM *)
Jrad[2] = Iv*(-4*(L*mB - 2*\[Gamma]*(L*mB*\[Gamma] + Sqrt[-1 + \[Gamma]^2]*(-(b*dot[b,a[1]+a[2]]) + L*dot[L,a[1]+a[2]])))*m[1]*m[2])/mB^2;


(* 3PM -- valid only to linear order in spin *)
Jrad[3] = -1/eE*(
	Erad[3]*J + 
	Pi*m[1]^2m[2]^2/mB^2*JradX3 +
	4m[1]^2m[2]^2/mB^4/(\[Gamma]^2-1)*Iv*(dot[a[1],v[2]](4\[Gamma](2\[Gamma]^2-1)m[1]+(4\[Gamma]^2-1)m[2])-dot[a[2],v[1]]((4\[Gamma]^2-1)m[1]+4\[Gamma](2\[Gamma]^2-1)*m[2]))b
);


JradX3 = -1/24*(L*(mB^2*(-3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(72 - 57*\[Gamma] - 480*\[Gamma]^2 + 248*\[Gamma]^3 + 648*\[Gamma]^4 - 245*\[Gamma]^5 - 240*\[Gamma]^6 + 70*\[Gamma]^7)*ArcCosh[\[Gamma]] + 
       (-1 + \[Gamma]^2)*(-141 + 386*\[Gamma] - 525*\[Gamma]^2 - 683*\[Gamma]^3 + 1377*\[Gamma]^4 + 240*\[Gamma]^5 - 711*\[Gamma]^6 + 105*\[Gamma]^7 + 6*(62 - 155*\[Gamma] - 78*\[Gamma]^2 + 225*\[Gamma]^3 + 106*\[Gamma]^4 - 105*\[Gamma]^5 - 90*\[Gamma]^6 + 35*\[Gamma]^7)*
          Log[(1 + \[Gamma])/2]))*(m[1] + m[2]) - mB*Sqrt[-1 + \[Gamma]^2]*dot[L, a[1]]*(3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*((3 + 192*\[Gamma] - 105*\[Gamma]^2 - 320*\[Gamma]^3 + 70*\[Gamma]^4)*m[1] + 
         4*(-1 + 36*\[Gamma] - 21*\[Gamma]^2 - 60*\[Gamma]^3 + 14*\[Gamma]^4)*m[2]) - (-1 + \[Gamma]^2)*((-1137 + 2613*\[Gamma] - 3195*\[Gamma]^2 + 3182*\[Gamma]^3 + 570*\[Gamma]^4 - 1763*\[Gamma]^5 + 210*\[Gamma]^6)*m[1] + 
         (-797 + 2223*\[Gamma] - 2758*\[Gamma]^2 + 2334*\[Gamma]^3 + 507*\[Gamma]^4 - 1293*\[Gamma]^5 + 168*\[Gamma]^6)*m[2] + 6*(-1 + \[Gamma])*Log[(1 + \[Gamma])/2]*((-77 + 537*\[Gamma] - 331*\[Gamma]^2 - 355*\[Gamma]^3 - 180*\[Gamma]^4 + 70*\[Gamma]^5)*m[1] + 
           4*(-17 + 104*\[Gamma] - 68*\[Gamma]^2 - 66*\[Gamma]^3 - 31*\[Gamma]^4 + 14*\[Gamma]^5)*m[2]))) - mB*Sqrt[-1 + \[Gamma]^2]*dot[L, a[2]]*
      (3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(4*(-1 + 36*\[Gamma] - 21*\[Gamma]^2 - 60*\[Gamma]^3 + 14*\[Gamma]^4)*m[1] + (3 + 192*\[Gamma] - 105*\[Gamma]^2 - 320*\[Gamma]^3 + 70*\[Gamma]^4)*m[2]) - 
       (-1 + \[Gamma]^2)*((-797 + 2223*\[Gamma] - 2758*\[Gamma]^2 + 2334*\[Gamma]^3 + 507*\[Gamma]^4 - 1293*\[Gamma]^5 + 168*\[Gamma]^6)*m[1] + (-1137 + 2613*\[Gamma] - 3195*\[Gamma]^2 + 3182*\[Gamma]^3 + 570*\[Gamma]^4 - 1763*\[Gamma]^5 + 210*\[Gamma]^6)*m[2] + 
         6*(-1 + \[Gamma])*Log[(1 + \[Gamma])/2]*(4*(-17 + 104*\[Gamma] - 68*\[Gamma]^2 - 66*\[Gamma]^3 - 31*\[Gamma]^4 + 14*\[Gamma]^5)*m[1] + (-77 + 537*\[Gamma] - 331*\[Gamma]^2 - 355*\[Gamma]^3 - 180*\[Gamma]^4 + 70*\[Gamma]^5)*m[2])))))/(mB^2*(-1 + \[Gamma]^2)^3) + 
 (b*(dot[b, a[1]]*(-3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*((-57 + 192*\[Gamma] - 105*\[Gamma]^2 - 320*\[Gamma]^3 + 70*\[Gamma]^4)*m[1] + 4*(-13 + 36*\[Gamma] - 21*\[Gamma]^2 - 60*\[Gamma]^3 + 14*\[Gamma]^4)*m[2]) + 
      (-1 + \[Gamma])*((3567 - 7485*\[Gamma] + 4971*\[Gamma]^2 - 799*\[Gamma]^3 + 3830*\[Gamma]^4 - 1442*\[Gamma]^5 - 1532*\[Gamma]^6 + 210*\[Gamma]^7)*m[1] - (-2620 + 4835*\[Gamma] - 3623*\[Gamma]^2 + 1954*\[Gamma]^3 - 3066*\[Gamma]^4 + 183*\[Gamma]^5 + 1197*\[Gamma]^6 + 84*\[Gamma]^7)*
         m[2] + 6*(-1 + \[Gamma]^2)*Log[(1 + \[Gamma])/2]*((-137 + 459*\[Gamma] - 349*\[Gamma]^2 - 325*\[Gamma]^3 - 150*\[Gamma]^4 + 70*\[Gamma]^5)*m[1] + 4*(-29 + 92*\[Gamma] - 68*\[Gamma]^2 - 66*\[Gamma]^3 - 31*\[Gamma]^4 + 14*\[Gamma]^5)*m[2]))) + 
    dot[b, a[2]]*(-3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(4*(-13 + 36*\[Gamma] - 21*\[Gamma]^2 - 60*\[Gamma]^3 + 14*\[Gamma]^4)*m[1] + (-57 + 192*\[Gamma] - 105*\[Gamma]^2 - 320*\[Gamma]^3 + 70*\[Gamma]^4)*m[2]) + 
      (-1 + \[Gamma])*(-((-2620 + 4835*\[Gamma] - 3623*\[Gamma]^2 + 1954*\[Gamma]^3 - 3066*\[Gamma]^4 + 183*\[Gamma]^5 + 1197*\[Gamma]^6 + 84*\[Gamma]^7)*m[1]) + (3567 - 7485*\[Gamma] + 4971*\[Gamma]^2 - 799*\[Gamma]^3 + 3830*\[Gamma]^4 - 1442*\[Gamma]^5 - 1532*\[Gamma]^6 + 
          210*\[Gamma]^7)*m[2] + 6*(-1 + \[Gamma]^2)*Log[(1 + \[Gamma])/2]*(4*(-29 + 92*\[Gamma] - 68*\[Gamma]^2 - 66*\[Gamma]^3 - 31*\[Gamma]^4 + 14*\[Gamma]^5)*m[1] + (-137 + 459*\[Gamma] - 349*\[Gamma]^2 - 325*\[Gamma]^3 - 150*\[Gamma]^4 + 70*\[Gamma]^5)*m[2])))))/
  (48*mB^3*(-1 + \[Gamma]^2)^(5/2)) + ((dot[a[1], v[2]]*(-3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*((11 - 9*\[Gamma] - 30*\[Gamma]^2 + 45*\[Gamma]^3 + 35*\[Gamma]^4)*m[1] + 12*\[Gamma]*(-3 + 7*\[Gamma]^2)*m[2]) + 
      (-1 + \[Gamma])*(-((1151 - 3766*\[Gamma] + 5173*\[Gamma]^2 - 4109*\[Gamma]^3 + 3822*\[Gamma]^4 - 2355*\[Gamma]^5 + 186*\[Gamma]^6 + 210*\[Gamma]^7)*m[1]) + 3*(-233 + 1205*\[Gamma] - 1842*\[Gamma]^2 + 1026*\[Gamma]^3 - 501*\[Gamma]^4 + 249*\[Gamma]^5)*m[2] + 
        6*(-1 + \[Gamma]^2)*Log[(1 + \[Gamma])/2]*(5*(-1 + 22*\[Gamma] - 55*\[Gamma]^2 + 63*\[Gamma]^3 - 20*\[Gamma]^4 + 7*\[Gamma]^5)*m[1] + 12*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*m[2]))) - 
    dot[a[2], v[1]]*(-3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(2*m[2] + 7*\[Gamma]^4*(12*m[1] + 5*m[2]) + \[Gamma]^2*(-36*m[1] + 15*m[2])) + 
      (-1 + \[Gamma])*(430*m[2] - 210*\[Gamma]^7*m[2] - 9*\[Gamma]^5*(167*m[1] + 35*m[2]) + 9*\[Gamma]^6*(83*m[1] + 38*m[2]) + 3*\[Gamma]^4*(1026*m[1] + 905*m[2]) - \[Gamma]*(699*m[1] + 3176*m[2]) + \[Gamma]^2*(3615*m[1] + 6533*m[2]) - 
        \[Gamma]^3*(5526*m[1] + 6631*m[2]) + 6*(-1 + \[Gamma]^2)*Log[(1 + \[Gamma])/2]*(34*m[2] + 7*\[Gamma]^5*(12*m[1] + 5*m[2]) - 2*\[Gamma]*(18*m[1] + 65*m[2]) - 3*\[Gamma]^3*(112*m[1] + 95*m[2]) + \[Gamma]^4*(264*m[1] + 95*m[2]) + 
          \[Gamma]^2*(120*m[1] + 331*m[2])))))*v[1])/(48*mB*(-1 + \[Gamma]^2)^(7/2)) + 
 ((-(dot[a[1], v[2]]*(-3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*((2 + 15*\[Gamma]^2 + 35*\[Gamma]^4)*m[1] + 12*\[Gamma]^2*(-3 + 7*\[Gamma]^2)*m[2]) + 
       (-1 + \[Gamma])*((430 - 3176*\[Gamma] + 6533*\[Gamma]^2 - 6631*\[Gamma]^3 + 2715*\[Gamma]^4 - 315*\[Gamma]^5 + 342*\[Gamma]^6 - 210*\[Gamma]^7)*m[1] + 3*\[Gamma]*(-233 + 1205*\[Gamma] - 1842*\[Gamma]^2 + 1026*\[Gamma]^3 - 501*\[Gamma]^4 + 249*\[Gamma]^5)*m[2] + 
         6*(-1 + \[Gamma]^2)*Log[(1 + \[Gamma])/2]*((34 - 130*\[Gamma] + 331*\[Gamma]^2 - 285*\[Gamma]^3 + 95*\[Gamma]^4 + 35*\[Gamma]^5)*m[1] + 12*\[Gamma]*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*m[2])))) + 
    dot[a[2], v[1]]*(-3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(11*m[2] - 30*\[Gamma]^2*m[2] + 35*\[Gamma]^4*m[2] - 9*\[Gamma]*(4*m[1] + m[2]) + \[Gamma]^3*(84*m[1] + 45*m[2])) + 
      (-1 + \[Gamma])*(3*(-233 + 1205*\[Gamma] - 1842*\[Gamma]^2 + 1026*\[Gamma]^3 - 501*\[Gamma]^4 + 249*\[Gamma]^5)*m[1] - (1151 - 3766*\[Gamma] + 5173*\[Gamma]^2 - 4109*\[Gamma]^3 + 3822*\[Gamma]^4 - 2355*\[Gamma]^5 + 186*\[Gamma]^6 + 210*\[Gamma]^7)*m[2] + 
        6*(-1 + \[Gamma]^2)*Log[(1 + \[Gamma])/2]*(12*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*m[1] + 5*(-1 + 22*\[Gamma] - 55*\[Gamma]^2 + 63*\[Gamma]^3 - 20*\[Gamma]^4 + 7*\[Gamma]^5)*m[2]))))*v[2])/(48*mB*(-1 + \[Gamma]^2)^(7/2));


(* ::Section::Closed:: *)
(*Rational functions*)


rationalFunctions={d[1, 1] -> -((Pi*(102 - 4983*\[Gamma] + 12882*\[Gamma]^2 - 11744*\[Gamma]^3 - 2154*\[Gamma]^4 + 20405*\[Gamma]^5 - 17562*\[Gamma]^6 + 234*\[Gamma]^7 + 1932*\[Gamma]^8 + 840*\[Gamma]^9))/(48*(-1 + \[Gamma]^2)^3)) + (Pi*(45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (37478 + 288*Pi^2)*\[Gamma]^7 - 8*(7981 + 228*Pi^2)*\[Gamma]^8 + 20*(2377 + 126*Pi^2)*\[Gamma]^9 + 16*(617 + 138*Pi^2)*\[Gamma]^10 - 2*(8069 + 3312*Pi^2)*\[Gamma]^11 + 16*(-883 + 66*Pi^2)*\[Gamma]^12 + 48*(-163 + 107*Pi^2)*\[Gamma]^13 - 160*(-149 + 9*Pi^2)*\[Gamma]^14 - 
       480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(5/2)), d[1, 2] -> (1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 111920*\[Gamma]^6 - 5763593*\[Gamma]^8 + 66538*\[Gamma]^10 + 3557932*\[Gamma]^12 - 433736*\[Gamma]^14 + 6144*\[Gamma]^16)/(1440*\[Gamma]^6*(-1 + \[Gamma]^2)^(7/2)) - (405*Pi^2*(2 + \[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*\[Gamma]*(17165 - 4364*\[Gamma]^2 - 48144*\[Gamma]^4 + 39736*\[Gamma]^6 - 4624*\[Gamma]^8 + 96*\[Gamma]^10))/(1440*(-1 + \[Gamma]^2)^4), 
  d[1, 3] -> (-1575 + 8250*\[Gamma]^2 - 35710*\[Gamma]^4 + 142640*\[Gamma]^6 + 5529353*\[Gamma]^8 + 620822*\[Gamma]^10 - 4517932*\[Gamma]^12 + 1063496*\[Gamma]^14 - 159744*\[Gamma]^16)/(1440*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)) + (405*Pi^2*(1 + 2*\[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(13895 + 13186*\[Gamma]^2 - 84384*\[Gamma]^4 + 76576*\[Gamma]^6 - 23344*\[Gamma]^8 + 3936*\[Gamma]^10))/(1440*(-1 + \[Gamma]^2)^4), 
  d[1, 4] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(-2745 - 16734*\[Gamma] + 66673*\[Gamma]^2 - 49436*\[Gamma]^3 - 19273*\[Gamma]^4 + 70502*\[Gamma]^5 - 75921*\[Gamma]^6 + 8268*\[Gamma]^7 + 11874*\[Gamma]^8 + 3528*\[Gamma]^9))/(48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)) - 
    (Pi*(105 - 600*\[Gamma]^2 + 2542*\[Gamma]^4 - 10092*\[Gamma]^6 + (107545 + 288*Pi^2)*\[Gamma]^8 - 8*(27559 + 192*Pi^2)*\[Gamma]^9 + 4*(37931 + 768*Pi^2)*\[Gamma]^10 - 8*(1823 + 96*Pi^2)*\[Gamma]^11 - 8*(8333 + 696*Pi^2)*\[Gamma]^12 + 24*(3385 + 256*Pi^2)*\[Gamma]^13 + 48*(-603 + 16*Pi^2)*\[Gamma]^14 - 24*(-421 + 160*Pi^2)*\[Gamma]^15 + 1440*(-9 + Pi^2)*\[Gamma]^16 + 2016*\[Gamma]^17))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^3), 
  d[1, 5] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(-3425 - 19391*\[Gamma] + 74257*\[Gamma]^2 - 51859*\[Gamma]^3 - 17128*\[Gamma]^4 + 71842*\[Gamma]^5 - 90732*\[Gamma]^6 + 14324*\[Gamma]^7 + 14600*\[Gamma]^8 + 3360*\[Gamma]^9))/(48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)) - 
    (1/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^3))*(Pi*(105 - 1000*\[Gamma]^2 + 5302*\[Gamma]^4 - 21988*\[Gamma]^6 + 3*(75195 + 256*Pi^2)*\[Gamma]^8 - 3*(150496 + 1199*Pi^2)*\[Gamma]^9 + 8*(41761 + 912*Pi^2)*\[Gamma]^10 - (78121 + 5034*Pi^2)*\[Gamma]^11 - 6*(32777 + 2176*Pi^2)*\[Gamma]^12 + (206296 + 28869*Pi^2)*\[Gamma]^13 + 4*(33275 + 288*Pi^2)*\[Gamma]^14 - 18*(2131 + 2086*Pi^2)*\[Gamma]^15 + 128*(-1829 + 30*Pi^2)*\[Gamma]^16 + 15*(3176 + 2019*Pi^2)*\[Gamma]^17 + 104800*\[Gamma]^18 - 225*(49 + 74*Pi^2)*\[Gamma]^19 - 22050*\[Gamma]^20 + 
       3675*Pi^2*\[Gamma]^21)), d[1, 6] -> (-44100 + 276150*\[Gamma]^2 - 988260*\[Gamma]^4 + 2742320*\[Gamma]^6 - 34056777*\[Gamma]^8 - 231321738*\[Gamma]^10 + 113554314*\[Gamma]^12 + 68062564*\[Gamma]^14 - 10619993*\[Gamma]^16 + 143360*\[Gamma]^18)/(5040*\[Gamma]^7*(-1 + \[Gamma]^2)^4) - (135*Pi^2*\[Gamma]*(-21 - 9*\[Gamma] + 161*\[Gamma]^2 + 69*\[Gamma]^3 - 315*\[Gamma]^4 - 135*\[Gamma]^5 + 175*\[Gamma]^6 + 75*\[Gamma]^7) + 64*(-1845 - 64679*\[Gamma]^2 + 26912*\[Gamma]^4 + 49248*\[Gamma]^6 - 9616*\[Gamma]^8 + 160*\[Gamma]^10))/(360*(-1 + \[Gamma]^2)^(7/2)), 
  d[1, 7] -> -((6300 - 59700*\[Gamma]^2 + 280320*\[Gamma]^4 - 882920*\[Gamma]^6 + 12017723*\[Gamma]^8 + 81649146*\[Gamma]^10 - 38185920*\[Gamma]^12 - 25964698*\[Gamma]^14 + 3991717*\[Gamma]^16 + 49152*\[Gamma]^18)/(1440*\[Gamma]^7*(-1 + \[Gamma]^2)^4)) + (-135*Pi^2*\[Gamma]*(-21 - 12*\[Gamma] + 161*\[Gamma]^2 + 92*\[Gamma]^3 - 315*\[Gamma]^4 - 180*\[Gamma]^5 + 175*\[Gamma]^6 + 100*\[Gamma]^7) + 64*(1845 + 78928*\[Gamma]^2 - 23886*\[Gamma]^4 - 71640*\[Gamma]^6 + 14336*\[Gamma]^8 + 192*\[Gamma]^10))/(360*(-1 + \[Gamma]^2)^(7/2)), 
  d[1, 8] -> (44100 - 276150*\[Gamma]^2 + 988260*\[Gamma]^4 - 2742320*\[Gamma]^6 + 34916937*\[Gamma]^8 + 225623178*\[Gamma]^10 - 99146634*\[Gamma]^12 - 85373284*\[Gamma]^14 + 20511833*\[Gamma]^16 - 2293760*\[Gamma]^18)/(5040*\[Gamma]^8*(-1 + \[Gamma]^2)^4) + (\[Gamma]*(135*Pi^2*(-9 - 21*\[Gamma] + 69*\[Gamma]^2 + 161*\[Gamma]^3 - 135*\[Gamma]^4 - 315*\[Gamma]^5 + 75*\[Gamma]^6 + 175*\[Gamma]^7) + 256*(-16211 + 1763*\[Gamma]^2 + 21447*\[Gamma]^4 - 7954*\[Gamma]^6 + 1000*\[Gamma]^8)))/(360*(-1 + \[Gamma]^2)^(7/2)), 
  d[1, 9] -> (6300 - 59700*\[Gamma]^2 + 280320*\[Gamma]^4 - 882920*\[Gamma]^6 + 12263483*\[Gamma]^8 + 80020986*\[Gamma]^10 - 34069440*\[Gamma]^12 - 30910618*\[Gamma]^14 + 6817957*\[Gamma]^16 - 565248*\[Gamma]^18)/(1440*\[Gamma]^8*(-1 + \[Gamma]^2)^4) + (\[Gamma]*(135*Pi^2*(-12 - 21*\[Gamma] + 92*\[Gamma]^2 + 161*\[Gamma]^3 - 180*\[Gamma]^4 - 315*\[Gamma]^5 + 100*\[Gamma]^6 + 175*\[Gamma]^7) + 64*(-79093 + 4026*\[Gamma]^2 + 108180*\[Gamma]^4 - 36536*\[Gamma]^6 + 3648*\[Gamma]^8)))/(360*(-1 + \[Gamma]^2)^(7/2)), 
  d[1, 10] -> -((Pi*(-3771 + 11274*\[Gamma] - 9482*\[Gamma]^2 - 2070*\[Gamma]^3 + 17153*\[Gamma]^4 - 17658*\[Gamma]^5 + 1848*\[Gamma]^6 + 2550*\[Gamma]^7 + 252*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^(5/2))) - (Pi*(105 - 600*\[Gamma]^2 + 2542*\[Gamma]^4 - 10092*\[Gamma]^6 + (107257 + 288*Pi^2)*\[Gamma]^8 - 8*(27487 + 192*Pi^2)*\[Gamma]^9 + 4*(39155 + 768*Pi^2)*\[Gamma]^10 - 8*(2303 + 96*Pi^2)*\[Gamma]^11 - 8*(10205 + 696*Pi^2)*\[Gamma]^12 + 24*(3577 + 256*Pi^2)*\[Gamma]^13 + 48*(-375 + 16*Pi^2)*\[Gamma]^14 + (9144 - 3840*Pi^2)*\[Gamma]^15 + 
       1440*(-9 + Pi^2)*\[Gamma]^16 + 2016*\[Gamma]^17))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^3), d[1, 11] -> -((Pi*(-3137 + 6654*\[Gamma] + 1906*\[Gamma]^2 - 16640*\[Gamma]^3 + 28657*\[Gamma]^4 - 22074*\[Gamma]^5 + 1350*\[Gamma]^6 + 2492*\[Gamma]^7 + 840*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^(5/2))) - 
    (1/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^3))*(Pi*(105 - 1000*\[Gamma]^2 + 5302*\[Gamma]^4 - 21988*\[Gamma]^6 + 3*(75003 + 256*Pi^2)*\[Gamma]^8 - 33*(13760 + 109*Pi^2)*\[Gamma]^9 + 8*(43201 + 912*Pi^2)*\[Gamma]^10 - (59401 + 5034*Pi^2)*\[Gamma]^11 - 6*(39017 + 2176*Pi^2)*\[Gamma]^12 + (167704 + 28869*Pi^2)*\[Gamma]^13 + 4*(41243 + 288*Pi^2)*\[Gamma]^14 - 18*(851 + 2086*Pi^2)*\[Gamma]^15 + 128*(-1859 + 30*Pi^2)*\[Gamma]^16 + 15*(3176 + 2019*Pi^2)*\[Gamma]^17 + 104800*\[Gamma]^18 - 225*(49 + 74*Pi^2)*\[Gamma]^19 - 22050*\[Gamma]^20 + 
       3675*Pi^2*\[Gamma]^21)), d[1, 12] -> (-1575 + 30240*\[Gamma]^2 - 204680*\[Gamma]^4 + 7866039*\[Gamma]^6 + 74702982*\[Gamma]^8 - 20091903*\[Gamma]^10 - 41638411*\[Gamma]^12 + 10849628*\[Gamma]^14 + 501760*\[Gamma]^16)/(5040*\[Gamma]^6*(-1 + \[Gamma]^2)^4) + (135*Pi^2*(3 + 9*\[Gamma] - 48*\[Gamma]^2 - 60*\[Gamma]^3 + 85*\[Gamma]^4 + 75*\[Gamma]^5) - 256*\[Gamma]*(-9637 - 12921*\[Gamma]^2 + 5088*\[Gamma]^4 + 280*\[Gamma]^6))/(720*(-1 + \[Gamma]^2)^(5/2)), 
  d[1, 13] -> -((11025 - 72075*\[Gamma]^2 + 232950*\[Gamma]^4 - 269980*\[Gamma]^6 + 39272598*\[Gamma]^8 + 43146758*\[Gamma]^10 - 61636296*\[Gamma]^12 + 9583436*\[Gamma]^14 + 1112064*\[Gamma]^16)/(2880*\[Gamma]^7*(-1 + \[Gamma]^2)^4)) + (45*Pi^2*(-9 - 126*\[Gamma] + 171*\[Gamma]^2 + 840*\[Gamma]^3 - 315*\[Gamma]^4 - 1050*\[Gamma]^5 + 25*\[Gamma]^6) + 256*(-7573 - 58192*\[Gamma]^2 - 3832*\[Gamma]^4 + 9432*\[Gamma]^6))/(1440*(-1 + \[Gamma]^2)^(5/2)), 
  d[2, 1] -> (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(1151 - 3504*\[Gamma] + 3148*\[Gamma]^2 - 576*\[Gamma]^3 + 339*\[Gamma]^4 - 720*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)) - (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(96 - 93*\[Gamma] - 768*\[Gamma]^2 + 432*\[Gamma]^3 + 1632*\[Gamma]^4 - 705*\[Gamma]^5 - 960*\[Gamma]^6 + 350*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^3), 
  d[2, 2] -> -((16*(-15 - 899*\[Gamma]^2 - 356*\[Gamma]^4 + 164*\[Gamma]^6 + 16*\[Gamma]^8))/(5*(-1 + \[Gamma]^2)^2)) + (525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 805075*\[Gamma]^8 + 3828806*\[Gamma]^10 - 2162610*\[Gamma]^12 - 845022*\[Gamma]^14 + 152040*\[Gamma]^16 + 24576*\[Gamma]^18)/(480*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  d[2, 3] -> -((32*\[Gamma]*(442 + 263*\[Gamma]^2 - 172*\[Gamma]^4 + 12*\[Gamma]^6))/(5*(-1 + \[Gamma]^2)^2)) + (-525 + 3100*\[Gamma]^2 - 13690*\[Gamma]^4 + 55260*\[Gamma]^6 - 816595*\[Gamma]^8 - 3740486*\[Gamma]^10 + 1901490*\[Gamma]^12 + 1213662*\[Gamma]^14 - 397800*\[Gamma]^16 + 36864*\[Gamma]^18)/(480*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)), 
  d[2, 4] -> (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(660 - 2084*\[Gamma] + 2444*\[Gamma]^2 - 597*\[Gamma]^3 - 225*\[Gamma]^4 - 255*\[Gamma]^5 + 105*\[Gamma]^6))/(2*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-3 - 1008*\[Gamma] + 580*\[Gamma]^2 + 4368*\[Gamma]^3 - 1859*\[Gamma]^4 - 3840*\[Gamma]^5 + 1218*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  d[2, 5] -> (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(1432 - 4661*\[Gamma] + 5627*\[Gamma]^2 - 1393*\[Gamma]^3 - 425*\[Gamma]^4 - 670*\[Gamma]^5 + 210*\[Gamma]^6))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-17 - 1248*\[Gamma] + 695*\[Gamma]^2 + 5248*\[Gamma]^3 - 2130*\[Gamma]^4 - 4640*\[Gamma]^5 + 1400*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  d[2, 6] -> -((32*\[Gamma]*(-2005 - 14036*\[Gamma]^2 - 1764*\[Gamma]^4 + 1256*\[Gamma]^6 + 64*\[Gamma]^8))/(15*(-1 + \[Gamma]^2)^(5/2))) + (-2100 + 14550*\[Gamma]^2 - 55640*\[Gamma]^4 + 160880*\[Gamma]^6 - 237420*\[Gamma]^8 + 8602985*\[Gamma]^10 + 13979108*\[Gamma]^12 - 12725290*\[Gamma]^14 - 1410876*\[Gamma]^16 + 426955*\[Gamma]^18 + 32768*\[Gamma]^20)/(240*\[Gamma]^8*(-1 + \[Gamma]^2)^4), 
  d[2, 7] -> -((32*\[Gamma]*(-2295 - 17664*\[Gamma]^2 - 2846*\[Gamma]^4 + 1964*\[Gamma]^6 + 96*\[Gamma]^8))/(15*(-1 + \[Gamma]^2)^(5/2))) + (-2100 + 21300*\[Gamma]^2 - 106520*\[Gamma]^4 + 354920*\[Gamma]^6 - 543360*\[Gamma]^8 + 21117035*\[Gamma]^10 + 35545254*\[Gamma]^12 - 31555620*\[Gamma]^14 - 4382598*\[Gamma]^16 + 1387465*\[Gamma]^18 + 98304*\[Gamma]^20)/(480*\[Gamma]^8*(-1 + \[Gamma]^2)^4), 
  d[2, 8] -> -((32*(1690 + 14261*\[Gamma]^2 + 3174*\[Gamma]^4 - 2816*\[Gamma]^6 + 176*\[Gamma]^8))/(15*(-1 + \[Gamma]^2)^(5/2))) + (2100 - 14550*\[Gamma]^2 + 55640*\[Gamma]^4 - 160880*\[Gamma]^6 + 237420*\[Gamma]^8 - 8649065*\[Gamma]^10 - 13671908*\[Gamma]^12 + 11941930*\[Gamma]^14 + 2363196*\[Gamma]^16 - 979915*\[Gamma]^18 + 90112*\[Gamma]^20)/(240*\[Gamma]^9*(-1 + \[Gamma]^2)^4), 
  d[2, 9] -> -((32*(1980 + 17889*\[Gamma]^2 + 4256*\[Gamma]^4 - 3524*\[Gamma]^6 + 144*\[Gamma]^8))/(15*(-1 + \[Gamma]^2)^(5/2))) + (2100 - 21300*\[Gamma]^2 + 106520*\[Gamma]^4 - 354920*\[Gamma]^6 + 543360*\[Gamma]^8 - 21209195*\[Gamma]^10 - 34930854*\[Gamma]^12 + 29988900*\[Gamma]^14 + 6287238*\[Gamma]^16 - 2493385*\[Gamma]^18 + 147456*\[Gamma]^20)/(480*\[Gamma]^9*(-1 + \[Gamma]^2)^4), 
  d[2, 10] -> (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(660 - 2084*\[Gamma] + 2444*\[Gamma]^2 - 597*\[Gamma]^3 - 225*\[Gamma]^4 - 255*\[Gamma]^5 + 105*\[Gamma]^6))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-63 - 216*\[Gamma] + 232*\[Gamma]^2 + 1128*\[Gamma]^3 - 467*\[Gamma]^4 - 960*\[Gamma]^5 + 378*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  d[2, 11] -> (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(1432 - 4661*\[Gamma] + 5627*\[Gamma]^2 - 1393*\[Gamma]^3 - 425*\[Gamma]^4 - 670*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-59 - 240*\[Gamma] + 194*\[Gamma]^2 + 1216*\[Gamma]^3 - 405*\[Gamma]^4 - 1040*\[Gamma]^5 + 350*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  d[2, 12] -> (64*(-215 - 2548*\[Gamma]^2 - 822*\[Gamma]^4 + 688*\[Gamma]^6 + 32*\[Gamma]^8))/(15*(-1 + \[Gamma]^2)^(5/2)) - (75 - 1490*\[Gamma]^2 + 10700*\[Gamma]^4 - 16830*\[Gamma]^6 + 2419670*\[Gamma]^8 + 5864423*\[Gamma]^10 - 4589125*\[Gamma]^12 - 1290771*\[Gamma]^14 + 619540*\[Gamma]^16 + 32768*\[Gamma]^18)/(240*\[Gamma]^7*(-1 + \[Gamma]^2)^4), 
  d[2, 13] -> -((32*\[Gamma]*(-4029 - 8341*\[Gamma]^2 + 1464*\[Gamma]^4 + 916*\[Gamma]^6))/(15*(-1 + \[Gamma]^2)^(5/2))) + (-3675 + 26475*\[Gamma]^2 - 93340*\[Gamma]^4 + 139780*\[Gamma]^6 + 3455070*\[Gamma]^8 + 35108458*\[Gamma]^10 + 3998620*\[Gamma]^12 - 27215676*\[Gamma]^14 + 4652640*\[Gamma]^16 + 851968*\[Gamma]^18)/(960*\[Gamma]^8*(-1 + \[Gamma]^2)^4), 
  d[3, 1] -> (Pi*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^(3/2)) + (Pi*(124 - 285*\[Gamma] - 660*\[Gamma]^2 + 1480*\[Gamma]^3 + 400*\[Gamma]^4 - 1425*\[Gamma]^5 + 350*\[Gamma]^7))/(8*(-1 + \[Gamma]^2)^2), d[3, 2] -> 0, d[3, 3] -> 0, 
  d[3, 4] -> -((Pi*(2589 + 8608*\[Gamma] + 17551*\[Gamma]^2 + 9890*\[Gamma]^3 + 3051*\[Gamma]^4 + 3084*\[Gamma]^5 + 489*\[Gamma]^6 + 210*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^2)) + (Pi*Sqrt[-1 + \[Gamma]^2]*(141 - 1219*\[Gamma] + 460*\[Gamma]^2 + 5540*\[Gamma]^3 - 2411*\[Gamma]^4 - 5459*\[Gamma]^5 + 1218*\[Gamma]^6 + 1218*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), 
  d[3, 5] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(159 - 1401*\[Gamma] + 407*\[Gamma]^2 + 6479*\[Gamma]^3 - 2778*\[Gamma]^4 - 6370*\[Gamma]^5 + 1480*\[Gamma]^6 + 1400*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*(11232 + 37316*\[Gamma] + 80677*\[Gamma]^2 + 46432*\[Gamma]^3 + 8726*\[Gamma]^4 + 15060*\[Gamma]^5 + 15984*\[Gamma]^6 + 840*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(16*(-1 + \[Gamma]^2)^2), d[3, 6] -> 0, d[3, 7] -> 0, d[3, 8] -> 0, d[3, 9] -> 0, 
  d[3, 10] -> -((Pi*(2589 + 8608*\[Gamma] + 17551*\[Gamma]^2 + 9890*\[Gamma]^3 + 3051*\[Gamma]^4 + 3084*\[Gamma]^5 + 489*\[Gamma]^6 + 210*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^2)) + (Pi*Sqrt[-1 + \[Gamma]^2]*(-111 - 235*\[Gamma] + 868*\[Gamma]^2 + 548*\[Gamma]^3 - 287*\[Gamma]^4 - 1187*\[Gamma]^5 + 378*\[Gamma]^6 + 378*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), 
  d[3, 11] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-171 + 93*\[Gamma] + 386*\[Gamma]^2 + 434*\[Gamma]^3 + 387*\[Gamma]^4 - 1525*\[Gamma]^5 + 430*\[Gamma]^6 + 350*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*(11232 + 37316*\[Gamma] + 80677*\[Gamma]^2 + 46432*\[Gamma]^3 + 8726*\[Gamma]^4 + 15060*\[Gamma]^5 + 15984*\[Gamma]^6 + 840*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(64*(-1 + \[Gamma]^2)^2), d[3, 12] -> 0, d[3, 13] -> 0, d[4, 1] -> (3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(7/2)), 
  d[4, 2] -> (32*\[Gamma]*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^3 - (32*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(9/2), d[4, 3] -> -((32*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^3) + (32*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(9/2), d[4, 4] -> (3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(2*(-1 + \[Gamma]^2)^3), d[4, 5] -> (15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^3), 
  d[4, 6] -> (128*\[Gamma]^2*(-47 - 104*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2) - (128*\[Gamma]^3*(-3 + 2*\[Gamma]^2)*(-47 - 104*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^5, d[4, 7] -> (192*\[Gamma]^2*(-38 - 89*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2) - (192*\[Gamma]^3*(-3 + 2*\[Gamma]^2)*(-38 - 89*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^5, d[4, 8] -> -((128*\[Gamma]*(-47 - 104*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2)) + (128*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-47 - 104*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^5, 
  d[4, 9] -> -((192*\[Gamma]*(-38 - 89*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2)) + (192*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-38 - 89*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^5, d[4, 10] -> (3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^3), d[4, 11] -> (15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^3), d[4, 12] -> -((16*\[Gamma]*(-109 - 352*\[Gamma]^2 + 64*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2)) + (16*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-109 - 352*\[Gamma]^2 + 64*\[Gamma]^6))/(-1 + \[Gamma]^2)^5, 
  d[4, 13] -> (16*(-31 - 446*\[Gamma]^2 - 348*\[Gamma]^4 + 112*\[Gamma]^6 + 32*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) - (16*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-31 - 446*\[Gamma]^2 - 348*\[Gamma]^4 + 112*\[Gamma]^6 + 32*\[Gamma]^8))/(-1 + \[Gamma]^2)^5, d[5, 1] -> -((3*Pi*\[Gamma]*(63 + 768*\[Gamma]^2 - 645*\[Gamma]^4 + 70*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2))), d[5, 2] -> (\[Gamma]*(-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^(5/2)), d[5, 3] -> (9 + 1053*\[Gamma]^2 + 1083*\[Gamma]^4 - 1249*\[Gamma]^6)/(4*(-1 + \[Gamma]^2)^(5/2)), 
  d[5, 4] -> -((3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(-1 + \[Gamma]^2)^2), d[5, 5] -> -((15*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^2)), d[5, 6] -> (\[Gamma]^2*(-219 - 1969*\[Gamma]^2 - 405*\[Gamma]^4 + 1249*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d[5, 7] -> (36*\[Gamma]^2*(-9 - 83*\[Gamma]^2 - 15*\[Gamma]^4 + 51*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d[5, 8] -> (219*\[Gamma] + 1969*\[Gamma]^3 + 405*\[Gamma]^5 - 1249*\[Gamma]^7)/(-1 + \[Gamma]^2)^3, 
  d[5, 9] -> -((36*\[Gamma]*(-9 - 83*\[Gamma]^2 - 15*\[Gamma]^4 + 51*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), d[5, 10] -> -((3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^2)), d[5, 11] -> -((15*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^2)), d[5, 12] -> (411*\[Gamma] + 4145*\[Gamma]^3 + 405*\[Gamma]^5 - 2273*\[Gamma]^7)/(2*(-1 + \[Gamma]^2)^3), d[5, 13] -> (-9 - 5580*\[Gamma]^2 - 12006*\[Gamma]^4 + 7508*\[Gamma]^6 + 2023*\[Gamma]^8)/(4*(-1 + \[Gamma]^2)^3), 
  d[6, 1] -> (Pi*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^(3/2)), d[6, 2] -> 0, d[6, 3] -> 0, d[6, 4] -> (32*Pi*(21 + 134*\[Gamma]^2 + 30*\[Gamma]^4))/(-1 + \[Gamma]^2)^2, d[6, 5] -> (Pi*(5824 + 40141*\[Gamma]^2 + 2662*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(8*(-1 + \[Gamma]^2)^2), d[6, 6] -> 0, d[6, 7] -> 0, d[6, 8] -> 0, d[6, 9] -> 0, d[6, 10] -> (8*Pi*(21 + 134*\[Gamma]^2 + 30*\[Gamma]^4))/(-1 + \[Gamma]^2)^2, 
  d[6, 11] -> (Pi*(5824 + 40141*\[Gamma]^2 + 2662*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(32*(-1 + \[Gamma]^2)^2), d[6, 12] -> 0, d[6, 13] -> 0, d[7, 1] -> -((3*Pi*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3))/(2*Sqrt[-1 + \[Gamma]^2])), d[7, 2] -> 0, d[7, 3] -> 0, d[7, 4] -> -((6*Pi*(3 + 32*\[Gamma] + 38*\[Gamma]^2 + 80*\[Gamma]^3 + 15*\[Gamma]^4))/(-1 + \[Gamma]^2)), d[7, 5] -> -((12*Pi*(2 + 20*\[Gamma] + 23*\[Gamma]^2 + 50*\[Gamma]^3 + 10*\[Gamma]^4))/(-1 + \[Gamma]^2)), d[7, 6] -> 0, d[7, 7] -> 0, d[7, 8] -> 0, 
  d[7, 9] -> 0, d[7, 10] -> -((3*Pi*(3 + 32*\[Gamma] + 38*\[Gamma]^2 + 80*\[Gamma]^3 + 15*\[Gamma]^4))/(2*(-1 + \[Gamma]^2))), d[7, 11] -> -((3*Pi*(2 + 20*\[Gamma] + 23*\[Gamma]^2 + 50*\[Gamma]^3 + 10*\[Gamma]^4))/(-1 + \[Gamma]^2)), d[7, 12] -> 0, d[7, 13] -> 0, d[8, 1] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5))/(8*(-1 + \[Gamma]))), d[8, 2] -> 0, d[8, 3] -> 0, d[8, 4] -> -((6*Pi*(3 + 13*\[Gamma] + 25*\[Gamma]^2 + 15*\[Gamma]^3))/(-1 + \[Gamma])), 
  d[8, 5] -> (3*Pi*(-256 - 943*\[Gamma] - 2001*\[Gamma]^2 - 2075*\[Gamma]^3 + 795*\[Gamma]^4 + 1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8))/(32*(-1 + \[Gamma])), d[8, 6] -> 0, d[8, 7] -> 0, d[8, 8] -> 0, d[8, 9] -> 0, d[8, 10] -> -((3*Pi*(3 + 13*\[Gamma] + 25*\[Gamma]^2 + 15*\[Gamma]^3))/(2*(-1 + \[Gamma]))), d[8, 11] -> (3*Pi*(-256 - 943*\[Gamma] - 2001*\[Gamma]^2 - 2075*\[Gamma]^3 + 795*\[Gamma]^4 + 1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8))/(128*(-1 + \[Gamma])), d[8, 12] -> 0, d[8, 13] -> 0, 
  d[9, 1] -> (3*Pi*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6))/(4*Sqrt[-1 + \[Gamma]^2]), d[9, 2] -> 0, d[9, 3] -> 0, d[9, 4] -> -((96*Pi*\[Gamma]*(2 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2)), d[9, 5] -> -((3*Pi*\[Gamma]*(1361 + 2324*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8))/(16*(-1 + \[Gamma]^2))), d[9, 6] -> 0, d[9, 7] -> 0, d[9, 8] -> 0, d[9, 9] -> 0, d[9, 10] -> -((24*Pi*\[Gamma]*(2 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2)), 
  d[9, 11] -> -((3*Pi*\[Gamma]*(1361 + 2324*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8))/(64*(-1 + \[Gamma]^2))), d[9, 12] -> 0, d[9, 13] -> 0, d[10, 1] -> 0, d[10, 2] -> (\[Gamma]*(-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^(5/2)), d[10, 3] -> (2039 + 13155*\[Gamma]^2 + 1221*\[Gamma]^4 - 1823*\[Gamma]^6)/(4*(-1 + \[Gamma]^2)^(5/2)), d[10, 4] -> 0, d[10, 5] -> 0, d[10, 6] -> (\[Gamma]^2*(-12005 - 26831*\[Gamma]^2 + 405*\[Gamma]^4 + 1823*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, 
  d[10, 7] -> (12*\[Gamma]^2*(-1213 - 2871*\[Gamma]^2 + 45*\[Gamma]^4 + 231*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d[10, 8] -> (12005*\[Gamma] + 26831*\[Gamma]^3 - 405*\[Gamma]^5 - 1823*\[Gamma]^7)/(-1 + \[Gamma]^2)^3, d[10, 9] -> -((12*\[Gamma]*(-1213 - 2871*\[Gamma]^2 + 45*\[Gamma]^4 + 231*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), d[10, 10] -> 0, d[10, 11] -> 0, d[10, 12] -> (6949*\[Gamma] + 22735*\[Gamma]^3 - 405*\[Gamma]^5 - 3871*\[Gamma]^7)/(2*(-1 + \[Gamma]^2)^3), d[10, 13] -> (-3959 - 57268*\[Gamma]^2 - 44058*\[Gamma]^4 + 13996*\[Gamma]^6 + 4121*\[Gamma]^8)/(4*(-1 + \[Gamma]^2)^3), 
  d[11, 1] -> 0, d[11, 2] -> (2039*\[Gamma] + 13155*\[Gamma]^3 + 1221*\[Gamma]^5 - 1823*\[Gamma]^7)/(8*(-1 + \[Gamma]^2)^(5/2)), d[11, 3] -> -((2039 + 13155*\[Gamma]^2 + 1221*\[Gamma]^4 - 1823*\[Gamma]^6)/(8*(-1 + \[Gamma]^2)^(5/2))), d[11, 4] -> 0, d[11, 5] -> 0, d[11, 6] -> (12005*\[Gamma]^2 + 26831*\[Gamma]^4 - 405*\[Gamma]^6 - 1823*\[Gamma]^8)/(2*(-1 + \[Gamma]^2)^3), d[11, 7] -> -((6*\[Gamma]^2*(-1213 - 2871*\[Gamma]^2 + 45*\[Gamma]^4 + 231*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), 
  d[11, 8] -> (\[Gamma]*(-12005 - 26831*\[Gamma]^2 + 405*\[Gamma]^4 + 1823*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^3), d[11, 9] -> (6*\[Gamma]*(-1213 - 2871*\[Gamma]^2 + 45*\[Gamma]^4 + 231*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d[11, 10] -> 0, d[11, 11] -> 0, d[11, 12] -> (\[Gamma]*(-6949 - 22735*\[Gamma]^2 + 405*\[Gamma]^4 + 3871*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^3), d[11, 13] -> (3959 + 57268*\[Gamma]^2 + 44058*\[Gamma]^4 - 13996*\[Gamma]^6 - 4121*\[Gamma]^8)/(8*(-1 + \[Gamma]^2)^3), d[12, 1] -> 0, 
  d[12, 2] -> (32*\[Gamma]*(16 + 111*\[Gamma]^2 + 18*\[Gamma]^4 - 24*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), d[12, 3] -> (32*(-16 - 111*\[Gamma]^2 - 18*\[Gamma]^4 + 24*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), d[12, 4] -> 0, d[12, 5] -> 0, d[12, 6] -> -((64*\[Gamma]^2*(-191 - 450*\[Gamma]^2 + 48*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), d[12, 7] -> -((96*\[Gamma]^2*(-155 - 390*\[Gamma]^2 + 48*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), d[12, 8] -> (64*\[Gamma]*(-191 - 450*\[Gamma]^2 + 48*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d[12, 9] -> (96*\[Gamma]*(-155 - 390*\[Gamma]^2 + 48*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, 
  d[12, 10] -> 0, d[12, 11] -> 0, d[12, 12] -> (32*\[Gamma]*(-115 - 420*\[Gamma]^2 + 96*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d[12, 13] -> -((32*(-31 - 491*\[Gamma]^2 - 438*\[Gamma]^4 + 168*\[Gamma]^6 + 48*\[Gamma]^8))/(-1 + \[Gamma]^2)^3), d[13, 1] -> -((Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2))), d[13, 2] -> 0, d[13, 3] -> 0, 
  d[13, 4] -> (Pi*(-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6))/(4*(-1 + \[Gamma])*(1 + \[Gamma])^2), d[13, 5] -> (Pi*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6))/(4*(-1 + \[Gamma])*(1 + \[Gamma])^2), d[13, 6] -> 0, d[13, 7] -> 0, d[13, 8] -> 0, d[13, 9] -> 0, d[13, 10] -> (Pi*(-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^2), 
  d[13, 11] -> (Pi*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^2), d[13, 12] -> 0, d[13, 13] -> 0, d[14, 1] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4))/((-1 + \[Gamma])*(1 + \[Gamma])^2), d[14, 2] -> -((\[Gamma]*(36 - 1209*\[Gamma] + 4212*\[Gamma]^2 - 6422*\[Gamma]^3 + 4332*\[Gamma]^4 + 1755*\[Gamma]^5 - 4996*\[Gamma]^6 + 2100*\[Gamma]^7))/(8*(-1 + \[Gamma]^2)^(5/2))), 
  d[14, 3] -> (36 - 1209*\[Gamma] + 4212*\[Gamma]^2 - 6422*\[Gamma]^3 + 4332*\[Gamma]^4 + 1755*\[Gamma]^5 - 4996*\[Gamma]^6 + 2100*\[Gamma]^7)/(8*(-1 + \[Gamma]^2)^(5/2)), d[14, 4] -> (12*Pi*\[Gamma]*(-9 + 30*\[Gamma] - 39*\[Gamma]^2 - 20*\[Gamma]^3 + 30*\[Gamma]^4))/(1 + \[Gamma])^2, d[14, 5] -> (24*Pi*\[Gamma]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])*(1 + \[Gamma])^2), d[14, 6] -> -((\[Gamma]*(21 + 3504*\[Gamma] - 17142*\[Gamma]^2 + 31504*\[Gamma]^3 - 26552*\[Gamma]^4 + 6480*\[Gamma]^5 + 14942*\[Gamma]^6 - 19984*\[Gamma]^7 + 7035*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3)), 
  d[14, 7] -> -((\[Gamma]*(117 + 10368*\[Gamma] - 52920*\[Gamma]^2 + 95616*\[Gamma]^3 - 77526*\[Gamma]^4 + 17280*\[Gamma]^5 + 44480*\[Gamma]^6 - 58752*\[Gamma]^7 + 20825*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3)), d[14, 8] -> (21 + 3504*\[Gamma] - 17142*\[Gamma]^2 + 31504*\[Gamma]^3 - 26552*\[Gamma]^4 + 6480*\[Gamma]^5 + 14942*\[Gamma]^6 - 19984*\[Gamma]^7 + 7035*\[Gamma]^8)/(8*(-1 + \[Gamma]^2)^3), d[14, 9] -> (117 + 10368*\[Gamma] - 52920*\[Gamma]^2 + 95616*\[Gamma]^3 - 77526*\[Gamma]^4 + 17280*\[Gamma]^5 + 44480*\[Gamma]^6 - 58752*\[Gamma]^7 + 20825*\[Gamma]^8)/(16*(-1 + \[Gamma]^2)^3), 
  d[14, 10] -> (3*Pi*\[Gamma]*(-9 + 30*\[Gamma] - 39*\[Gamma]^2 - 20*\[Gamma]^3 + 30*\[Gamma]^4))/(1 + \[Gamma])^2, d[14, 11] -> (6*Pi*\[Gamma]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])*(1 + \[Gamma])^2), d[14, 12] -> (-15 + 3288*\[Gamma] - 16305*\[Gamma]^2 + 33160*\[Gamma]^3 - 30125*\[Gamma]^4 + 3240*\[Gamma]^5 + 19577*\[Gamma]^6 - 18184*\[Gamma]^7 + 5460*\[Gamma]^8)/(8*(-1 + \[Gamma]^2)^3), 
  d[14, 13] -> (-18 + 2439*\[Gamma] - 11160*\[Gamma]^2 + 22095*\[Gamma]^3 - 24012*\[Gamma]^4 + 7005*\[Gamma]^5 + 15016*\[Gamma]^6 - 15475*\[Gamma]^7 + 4046*\[Gamma]^8)/(4*(-1 + \[Gamma]^2)^3), d[15, 1] -> (3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4))/(8*Sqrt[-1 + \[Gamma]^2]), d[15, 2] -> 0, d[15, 3] -> 0, d[15, 4] -> (6*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(1 + \[Gamma]), d[15, 5] -> (3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(2*(1 + \[Gamma])), d[15, 6] -> 0, d[15, 7] -> 0, 
  d[15, 8] -> 0, d[15, 9] -> 0, d[15, 10] -> (3*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(2*(1 + \[Gamma])), d[15, 11] -> (3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(1 + \[Gamma])), d[15, 12] -> 0, d[15, 13] -> 0, d[16, 1] -> (3*Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 70*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2)), d[16, 2] -> 0, d[16, 3] -> 0, d[16, 4] -> -((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(-1 + \[Gamma]^2)), 
  d[16, 5] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2))), d[16, 6] -> 0, d[16, 7] -> 0, d[16, 8] -> 0, d[16, 9] -> 0, d[16, 10] -> -((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2))), d[16, 11] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2))), d[16, 12] -> 0, d[16, 13] -> 0, d[17, 1] -> -((21*Pi*Sqrt[-1 + \[Gamma]^2]*(169 + 380*\[Gamma]^2))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma]))), d[17, 2] -> 0, d[17, 3] -> 0, 
  d[17, 4] -> -((3*Pi*\[Gamma]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma]))), d[17, 5] -> -((Pi*\[Gamma]*(2476 + 2335*\[Gamma]^2))/((-1 + \[Gamma])^2*(1 + \[Gamma]))), d[17, 6] -> 0, d[17, 7] -> 0, d[17, 8] -> 0, d[17, 9] -> 0, d[17, 10] -> -((3*Pi*\[Gamma]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma]))), d[17, 11] -> -((Pi*\[Gamma]*(2476 + 2335*\[Gamma]^2))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma]))), d[17, 12] -> 0, d[17, 13] -> 0, 
  d[18, 1] -> -((3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2))/(16*(-1 + \[Gamma]^2)^(3/2))), d[18, 2] -> 0, d[18, 3] -> 0, d[18, 4] -> -((Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)^2)), d[18, 5] -> -((Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(2*(-1 + \[Gamma]^2)^2)), d[18, 6] -> 0, d[18, 7] -> 0, d[18, 8] -> 0, d[18, 9] -> 0, d[18, 10] -> -((Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^2)), 
  d[18, 11] -> -((Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(8*(-1 + \[Gamma]^2)^2)), d[18, 12] -> 0, d[18, 13] -> 0, d[19, 1] -> (3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3))/(16*(-1 + \[Gamma]^2)^(3/2)), d[19, 2] -> 0, d[19, 3] -> 0, d[19, 4] -> (Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(4*(-1 + \[Gamma]^2)^2), d[19, 5] -> (Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(2*(-1 + \[Gamma]^2)^2), d[19, 6] -> 0, 
  d[19, 7] -> 0, d[19, 8] -> 0, d[19, 9] -> 0, d[19, 10] -> (Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^2), d[19, 11] -> (Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^2), d[19, 12] -> 0, d[19, 13] -> 0, 
  dBar[1, 1] -> -((Pi*(-1049 - 496*\[Gamma] + 8700*\[Gamma]^2 - 16658*\[Gamma]^3 + 9563*\[Gamma]^4 + 13176*\[Gamma]^5 - 15822*\[Gamma]^6 - 1338*\[Gamma]^7 + 3456*\[Gamma]^8 + 420*\[Gamma]^9))/(48*(-1 + \[Gamma]^2)^3)) + (1/(768*(-1 + \[Gamma])^3*\[Gamma]^9*(1 + \[Gamma])^4))*(Pi*Sqrt[-1 + \[Gamma]^2]*(210 + 210*\[Gamma] - 885*\[Gamma]^2 - 885*\[Gamma]^3 + 3457*\[Gamma]^4 + 3457*\[Gamma]^5 - 9593*\[Gamma]^6 - 9593*\[Gamma]^7 - 3259*\[Gamma]^8 + (181493 + 1152*Pi^2)*\[Gamma]^9 - (535259 + 6144*Pi^2)*\[Gamma]^10 + (500785 + 2784*Pi^2)*\[Gamma]^11 + (32675 + 18912*Pi^2)*\[Gamma]^12 - 
       (333545 + 17664*Pi^2)*\[Gamma]^13 - 87*(-3503 + 256*Pi^2)*\[Gamma]^14 + (-232751 + 24768*Pi^2)*\[Gamma]^15 + 7*(-10633 + 2112*Pi^2)*\[Gamma]^16 - 5*(-43237 + 2688*Pi^2)*\[Gamma]^17 - 480*(-71 + 16*Pi^2)*\[Gamma]^18 + 300*(-387 + 8*Pi^2)*\[Gamma]^19 + 60*(-189 + 40*Pi^2)*\[Gamma]^20 + 22680*\[Gamma]^21)), 
  dBar[1, 2] -> (385875 - 1837500*\[Gamma]^2 + 7188300*\[Gamma]^4 - 21241500*\[Gamma]^6 + 767410066*\[Gamma]^8 + 3966858415*\[Gamma]^10 - 3429240286*\[Gamma]^12 - 791542442*\[Gamma]^14 + 393897472*\[Gamma]^16)/(705600*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)) - (27*Pi^2*(1 + 2*\[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(9 - 3202*\[Gamma]^2 + 5040*\[Gamma]^4 + 192*\[Gamma]^6 - 2816*\[Gamma]^8 + 768*\[Gamma]^10))/(96*(-1 + \[Gamma]^2)^4), 
  dBar[1, 3] -> (-385875 + 1837500*\[Gamma]^2 - 7188300*\[Gamma]^4 + 21241500*\[Gamma]^6 - 767410066*\[Gamma]^8 - 3966858415*\[Gamma]^10 + 3429240286*\[Gamma]^12 + 791542442*\[Gamma]^14 - 393897472*\[Gamma]^16)/(705600*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + (27*Pi^2*(2 + \[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*\[Gamma]*(-3061 + 4452*\[Gamma]^2 + 1224*\[Gamma]^4 - 3632*\[Gamma]^6 + 1008*\[Gamma]^8))/(96*(-1 + \[Gamma]^2)^4), 
  dBar[1, 4] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(-3580 - 152*\[Gamma] + 23318*\[Gamma]^2 - 30603*\[Gamma]^3 + 20167*\[Gamma]^4 + 13135*\[Gamma]^5 - 41631*\[Gamma]^6 + 6844*\[Gamma]^7 + 9550*\[Gamma]^8 + 840*\[Gamma]^9))/(24*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)) - 
    (1/(3072*(-1 + \[Gamma])^3*\[Gamma]^10*(1 + \[Gamma])^4))*(Pi*(3780 + 3780*\[Gamma] - 31605*\[Gamma]^2 - 31605*\[Gamma]^3 + 127080*\[Gamma]^4 + 127080*\[Gamma]^5 - 316630*\[Gamma]^6 - 316630*\[Gamma]^7 + 404912*\[Gamma]^8 + 404912*\[Gamma]^9 + 6*(999769 + 4096*Pi^2)*\[Gamma]^10 - 2*(8588347 + 45264*Pi^2)*\[Gamma]^11 + 4*(5516191 + 29592*Pi^2)*\[Gamma]^12 + 6*(-1858183 + 12064*Pi^2)*\[Gamma]^13 - 4*(2676619 + 144720*Pi^2)*\[Gamma]^14 + 4*(2752171 + 126504*Pi^2)*\[Gamma]^15 + (-8462458 + 960672*Pi^2)*\[Gamma]^16 - 4*(-5359991 + 291168*Pi^2)*\[Gamma]^17 + 
       (3569743 - 1078656*Pi^2)*\[Gamma]^18 + (-29349949 + 1092000*Pi^2)*\[Gamma]^19 + 160*(-26641 + 6057*Pi^2)*\[Gamma]^20 - 50*(-439195 + 10656*Pi^2)*\[Gamma]^21 - 90*(-31381 + 5920*Pi^2)*\[Gamma]^22 + 210*(-41463 + 560*Pi^2)*\[Gamma]^23 + 1050*(-675 + 112*Pi^2)*\[Gamma]^24 + 1417500*\[Gamma]^25)), 
  dBar[1, 5] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(-6801 + 3526*\[Gamma] + 39205*\[Gamma]^2 - 62281*\[Gamma]^3 + 39674*\[Gamma]^4 + 27141*\[Gamma]^5 - 69234*\[Gamma]^6 + 7818*\[Gamma]^7 + 15912*\[Gamma]^8 + 1848*\[Gamma]^9))/(48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)) - 
    (1/(768*(-1 + \[Gamma])^3*\[Gamma]^10*(1 + \[Gamma])^4))*(Pi*(1890 + 1890*\[Gamma] - 10185*\[Gamma]^2 - 10185*\[Gamma]^3 + 32495*\[Gamma]^4 + 32495*\[Gamma]^5 - 76481*\[Gamma]^6 - 76481*\[Gamma]^7 + 100933*\[Gamma]^8 + 100933*\[Gamma]^9 + (1478065 + 4608*Pi^2)*\[Gamma]^10 - (4367567 + 19968*Pi^2)*\[Gamma]^11 + (5619553 + 24576*Pi^2)*\[Gamma]^12 + (-3028835 + 36864*Pi^2)*\[Gamma]^13 - (2832239 + 101376*Pi^2)*\[Gamma]^14 + (4995349 + 9216*Pi^2)*\[Gamma]^15 + 3*(-626669 + 36864*Pi^2)*\[Gamma]^16 - (388031 + 49152*Pi^2)*\[Gamma]^17 - 
       4*(-44201 + 9600*Pi^2)*\[Gamma]^18 + 4*(59263 + 5760*Pi^2)*\[Gamma]^19 + 25152*\[Gamma]^20 - 113220*\[Gamma]^21 - 11340*\[Gamma]^22 + 22680*\[Gamma]^23)), dBar[1, 6] -> (-5953500 + 52754625*\[Gamma]^2 - 225163575*\[Gamma]^4 + 600758550*\[Gamma]^6 - 898050300*\[Gamma]^8 + 69362795638*\[Gamma]^10 + 86826945422*\[Gamma]^12 - 124367243424*\[Gamma]^14 - 4737549100*\[Gamma]^16 + 6267633664*\[Gamma]^18)/(2419200*\[Gamma]^8*(-1 + \[Gamma]^2)^4) - 
    (\[Gamma]*(27*Pi^2*(-12 - 21*\[Gamma] + 92*\[Gamma]^2 + 161*\[Gamma]^3 - 180*\[Gamma]^4 - 315*\[Gamma]^5 + 100*\[Gamma]^6 + 175*\[Gamma]^7) + 32*(6782 + 46023*\[Gamma]^2 - 44199*\[Gamma]^4 - 14024*\[Gamma]^6 + 5508*\[Gamma]^8)))/(72*(-1 + \[Gamma]^2)^(7/2)), dBar[1, 7] -> (-3472875 + 20451375*\[Gamma]^2 - 68682075*\[Gamma]^4 + 168988750*\[Gamma]^6 - 246330350*\[Gamma]^8 + 19680699043*\[Gamma]^10 + 26179204598*\[Gamma]^12 - 36676063002*\[Gamma]^14 - 1369539912*\[Gamma]^16 + 1903848448*\[Gamma]^18)/(705600*\[Gamma]^8*(-1 + \[Gamma]^2)^4) - 
    (\[Gamma]*(27*Pi^2*(-9 - 21*\[Gamma] + 69*\[Gamma]^2 + 161*\[Gamma]^3 - 135*\[Gamma]^4 - 315*\[Gamma]^5 + 75*\[Gamma]^6 + 175*\[Gamma]^7) + 32*(6872 + 45483*\[Gamma]^2 - 43191*\[Gamma]^4 - 14600*\[Gamma]^6 + 5508*\[Gamma]^8)))/(72*(-1 + \[Gamma]^2)^(7/2)), dBar[1, 8] -> (5953500 - 52754625*\[Gamma]^2 + 225163575*\[Gamma]^4 - 600758550*\[Gamma]^6 + 898050300*\[Gamma]^8 - 69362795638*\[Gamma]^10 - 86826945422*\[Gamma]^12 + 124367243424*\[Gamma]^14 + 4737549100*\[Gamma]^16 - 6267633664*\[Gamma]^18)/(2419200*\[Gamma]^9*(-1 + \[Gamma]^2)^4) + 
    (27*Pi^2*\[Gamma]*(-21 - 12*\[Gamma] + 161*\[Gamma]^2 + 92*\[Gamma]^3 - 315*\[Gamma]^4 - 180*\[Gamma]^5 + 175*\[Gamma]^6 + 100*\[Gamma]^7) + 32*(7070 + 43827*\[Gamma]^2 - 38691*\[Gamma]^4 - 19640*\[Gamma]^6 + 7524*\[Gamma]^8))/(72*(-1 + \[Gamma]^2)^(7/2)), dBar[1, 9] -> (3472875 - 20451375*\[Gamma]^2 + 68682075*\[Gamma]^4 - 168988750*\[Gamma]^6 + 246330350*\[Gamma]^8 - 19680699043*\[Gamma]^10 - 26179204598*\[Gamma]^12 + 36676063002*\[Gamma]^14 + 1369539912*\[Gamma]^16 - 1903848448*\[Gamma]^18)/(705600*\[Gamma]^9*(-1 + \[Gamma]^2)^4) + 
    (27*Pi^2*\[Gamma]*(-21 - 9*\[Gamma] + 161*\[Gamma]^2 + 69*\[Gamma]^3 - 315*\[Gamma]^4 - 135*\[Gamma]^5 + 175*\[Gamma]^6 + 75*\[Gamma]^7) + 32*(7070 + 43917*\[Gamma]^2 - 39231*\[Gamma]^4 - 18632*\[Gamma]^6 + 6948*\[Gamma]^8))/(72*(-1 + \[Gamma]^2)^(7/2)), dBar[1, 10] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(-5417 + 14795*\[Gamma] - 5423*\[Gamma]^2 - 21219*\[Gamma]^3 + 36962*\[Gamma]^4 - 12706*\[Gamma]^5 - 12714*\[Gamma]^6 + 1034*\[Gamma]^7 + 4436*\[Gamma]^8 + 420*\[Gamma]^9))/(48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)) - 
    (1/(1536*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4))*(Pi*(-105 - 105*\[Gamma] - 1440*\[Gamma]^2 - 1440*\[Gamma]^3 + 8866*\[Gamma]^4 + 8866*\[Gamma]^5 - 12212*\[Gamma]^6 - 12212*\[Gamma]^7 + 3*(-48793 + 1024*Pi^2)*\[Gamma]^8 - (865261 + 11316*Pi^2)*\[Gamma]^9 + 2*(1167463 + 7398*Pi^2)*\[Gamma]^10 + 3*(-391175 + 3016*Pi^2)*\[Gamma]^11 + (385597 - 72360*Pi^2)*\[Gamma]^12 + 7*(-278197 + 9036*Pi^2)*\[Gamma]^13 + (-2724479 + 120084*Pi^2)*\[Gamma]^14 + (7829740 - 145584*Pi^2)*\[Gamma]^15 - 16*(-245228 + 8427*Pi^2)*\[Gamma]^16 + 
       2*(-5681677 + 68250*Pi^2)*\[Gamma]^17 + 20*(-176383 + 6057*Pi^2)*\[Gamma]^18 + (9175255 - 66600*Pi^2)*\[Gamma]^19 - 45*(-38689 + 1480*Pi^2)*\[Gamma]^20 + 105*(-37647 + 140*Pi^2)*\[Gamma]^21 + 525*(-675 + 28*Pi^2)*\[Gamma]^22 + 708750*\[Gamma]^23)), 
  dBar[1, 11] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(3771 - 7525*\[Gamma] - 4096*\[Gamma]^2 + 19429*\[Gamma]^3 - 27404*\[Gamma]^4 + 9768*\[Gamma]^5 + 13815*\[Gamma]^6 - 4140*\[Gamma]^7 - 3906*\[Gamma]^8 + 168*\[Gamma]^9))/(48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (1/(768*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4))*(Pi*(105 + 105*\[Gamma] - 580*\[Gamma]^2 - 580*\[Gamma]^3 + 1750*\[Gamma]^4 + 1750*\[Gamma]^5 + 2446*\[Gamma]^6 + 2446*\[Gamma]^7 + 8*(-1417 + 144*Pi^2)*\[Gamma]^8 - 8*(86347 + 624*Pi^2)*\[Gamma]^9 + 16*(108721 + 384*Pi^2)*\[Gamma]^10 + 16*(-75593 + 576*Pi^2)*\[Gamma]^11 - 
       2*(401215 + 12672*Pi^2)*\[Gamma]^12 + 2*(768977 + 1152*Pi^2)*\[Gamma]^13 + 6*(28793 + 4608*Pi^2)*\[Gamma]^14 - 2*(537565 + 6144*Pi^2)*\[Gamma]^15 - 5*(79973 + 1920*Pi^2)*\[Gamma]^16 + (932647 + 5760*Pi^2)*\[Gamma]^17 + 221568*\[Gamma]^18 - 452880*\[Gamma]^19 - 45360*\[Gamma]^20 + 90720*\[Gamma]^21)), 
  dBar[1, 12] -> -((8103375 - 82963125*\[Gamma]^2 + 358408050*\[Gamma]^4 - 465181500*\[Gamma]^6 + 32827237406*\[Gamma]^8 + 110855254798*\[Gamma]^10 - 128131183920*\[Gamma]^12 + 698340532*\[Gamma]^14 + 19443421184*\[Gamma]^16)/(8467200*\[Gamma]^7*(-1 + \[Gamma]^2)^4)) + (-9*Pi^2*(-9 - 126*\[Gamma] + 171*\[Gamma]^2 + 840*\[Gamma]^3 - 315*\[Gamma]^4 - 1050*\[Gamma]^5 + 25*\[Gamma]^6) + 128*(-1310 - 18029*\[Gamma]^2 - 4988*\[Gamma]^4 + 5004*\[Gamma]^6))/(288*(-1 + \[Gamma]^2)^(5/2)), 
  dBar[1, 13] -> (771750 - 4612125*\[Gamma]^2 + 20602050*\[Gamma]^4 - 91394800*\[Gamma]^6 + 1758872786*\[Gamma]^8 + 20867143259*\[Gamma]^10 - 1211458758*\[Gamma]^12 - 23989521090*\[Gamma]^14 + 8749744128*\[Gamma]^16 + 301056000*\[Gamma]^18)/(1411200*\[Gamma]^8*(-1 + \[Gamma]^2)^4) - (27*Pi^2*(3 + 9*\[Gamma] - 48*\[Gamma]^2 - 60*\[Gamma]^3 + 85*\[Gamma]^4 + 75*\[Gamma]^5) + 256*\[Gamma]*(-2891 - 4523*\[Gamma]^2 + 2056*\[Gamma]^4 + 120*\[Gamma]^6))/(144*(-1 + \[Gamma]^2)^(5/2)), 
  dBar[2, 1] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*(655 - 723*\[Gamma] + 7*\[Gamma]^2 + 255*\[Gamma]^3 + 290*\[Gamma]^4 + 140*\[Gamma]^5))/(8*(-1 + \[Gamma])*(1 + \[Gamma])^4) - (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(85 - 82*\[Gamma] - 716*\[Gamma]^2 + 380*\[Gamma]^3 + 1537*\[Gamma]^4 - 610*\[Gamma]^5 - 890*\[Gamma]^6 + 280*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^3), 
  dBar[2, 2] -> (32*\[Gamma]*(-82 - 425*\[Gamma]^2 - 32*\[Gamma]^4 + 44*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^2) + (3675 - 19950*\[Gamma]^2 + 79800*\[Gamma]^4 - 246540*\[Gamma]^6 + 222810*\[Gamma]^8 - 25426269*\[Gamma]^10 - 37185456*\[Gamma]^12 + 46406238*\[Gamma]^14 + 2662204*\[Gamma]^16 - 3592192*\[Gamma]^18)/(6720*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[2, 3] -> -((32*(-82 - 425*\[Gamma]^2 - 32*\[Gamma]^4 + 44*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^2)) + (-3675 + 19950*\[Gamma]^2 - 79800*\[Gamma]^4 + 246540*\[Gamma]^6 - 222810*\[Gamma]^8 + 25426269*\[Gamma]^10 + 37185456*\[Gamma]^12 - 46406238*\[Gamma]^14 - 2662204*\[Gamma]^16 + 3592192*\[Gamma]^18)/(6720*\[Gamma]^9*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[2, 4] -> -((Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-17 - 1190*\[Gamma] + 628*\[Gamma]^2 + 5032*\[Gamma]^3 - 1875*\[Gamma]^4 - 4402*\[Gamma]^5 + 1120*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2))) + (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-6261 + 14298*\[Gamma] - 9180*\[Gamma]^2 - 2118*\[Gamma]^3 + 1479*\[Gamma]^4 + 2158*\[Gamma]^5 + 1120*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^4), 
  dBar[2, 5] -> -((Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-3 - 941*\[Gamma] + 522*\[Gamma]^2 + 4113*\[Gamma]^3 - 1643*\[Gamma]^4 - 3560*\[Gamma]^5 + 980*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2))) + (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-6123 + 13896*\[Gamma] - 9290*\[Gamma]^2 - 1626*\[Gamma]^3 + 1591*\[Gamma]^4 + 2068*\[Gamma]^5 + 980*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^4), 
  dBar[2, 6] -> (8*\[Gamma]^2*(-7767 - 14118*\[Gamma]^2 + 160*\[Gamma]^4 + 800*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2)) - (396900 - 3781575*\[Gamma]^2 + 17320275*\[Gamma]^4 - 49762020*\[Gamma]^6 + 85374660*\[Gamma]^8 + 589506750*\[Gamma]^10 + 9751326474*\[Gamma]^12 + 2481497236*\[Gamma]^14 - 9162111828*\[Gamma]^16 + 287456040*\[Gamma]^18 + 386367488*\[Gamma]^20)/(161280*\[Gamma]^9*(-1 + \[Gamma]^2)^4), 
  dBar[2, 7] -> (8*\[Gamma]^2*(-7767 - 14118*\[Gamma]^2 + 160*\[Gamma]^4 + 800*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2)) - (33075 - 216825*\[Gamma]^2 + 781025*\[Gamma]^4 - 2029580*\[Gamma]^6 + 3368190*\[Gamma]^8 + 24962665*\[Gamma]^10 + 403136756*\[Gamma]^12 + 107906394*\[Gamma]^14 - 385920628*\[Gamma]^16 + 14539440*\[Gamma]^18 + 16089088*\[Gamma]^20)/(6720*\[Gamma]^9*(-1 + \[Gamma]^2)^4), 
  dBar[2, 8] -> -((8*\[Gamma]*(-7767 - 14118*\[Gamma]^2 + 160*\[Gamma]^4 + 800*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2))) + (396900 - 3781575*\[Gamma]^2 + 17320275*\[Gamma]^4 - 49762020*\[Gamma]^6 + 85374660*\[Gamma]^8 + 589506750*\[Gamma]^10 + 9751326474*\[Gamma]^12 + 2481497236*\[Gamma]^14 - 9162111828*\[Gamma]^16 + 287456040*\[Gamma]^18 + 386367488*\[Gamma]^20)/(161280*\[Gamma]^10*(-1 + \[Gamma]^2)^4), 
  dBar[2, 9] -> -((8*\[Gamma]*(-7767 - 14118*\[Gamma]^2 + 160*\[Gamma]^4 + 800*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2))) + (33075 - 216825*\[Gamma]^2 + 781025*\[Gamma]^4 - 2029580*\[Gamma]^6 + 3368190*\[Gamma]^8 + 24962665*\[Gamma]^10 + 403136756*\[Gamma]^12 + 107906394*\[Gamma]^14 - 385920628*\[Gamma]^16 + 14539440*\[Gamma]^18 + 16089088*\[Gamma]^20)/(6720*\[Gamma]^10*(-1 + \[Gamma]^2)^4), 
  dBar[2, 10] -> -((Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-68 - 182*\[Gamma] + 235*\[Gamma]^2 + 1000*\[Gamma]^3 - 435*\[Gamma]^4 - 802*\[Gamma]^5 + 280*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2))) + (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-1224 + 4569*\[Gamma] - 3177*\[Gamma]^2 - 441*\[Gamma]^3 + 399*\[Gamma]^4 + 538*\[Gamma]^5 + 280*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^4), 
  dBar[2, 11] -> -((Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-63 - 203*\[Gamma] + 246*\[Gamma]^2 + 1113*\[Gamma]^3 - 491*\[Gamma]^4 - 890*\[Gamma]^5 + 308*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2))) + (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-1326 + 4785*\[Gamma] - 3467*\[Gamma]^2 - 303*\[Gamma]^3 + 601*\[Gamma]^4 + 706*\[Gamma]^5 + 308*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^4), 
  dBar[2, 12] -> -((8*\[Gamma]*(-1965 - 5850*\[Gamma]^2 + 544*\[Gamma]^4 + 800*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2))) + (-77175 + 841575*\[Gamma]^2 - 3933300*\[Gamma]^4 + 6638940*\[Gamma]^6 + 162240330*\[Gamma]^8 + 1067684310*\[Gamma]^10 + 588791420*\[Gamma]^12 - 1524202764*\[Gamma]^14 + 205885080*\[Gamma]^16 + 172539904*\[Gamma]^18)/(80640*\[Gamma]^8*(-1 + \[Gamma]^2)^4), 
  dBar[2, 13] -> (64*(-66 - 738*\[Gamma]^2 - 313*\[Gamma]^4 + 244*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2)) + (7350 - 48825*\[Gamma]^2 + 224840*\[Gamma]^4 - 997640*\[Gamma]^6 + 274050*\[Gamma]^8 - 123923681*\[Gamma]^10 - 266793184*\[Gamma]^12 + 190010310*\[Gamma]^14 + 170119228*\[Gamma]^16 - 90800128*\[Gamma]^18)/(13440*\[Gamma]^9*(-1 + \[Gamma]^2)^4), 
  dBar[3, 1] -> (Pi*(129 - 366*\[Gamma] - 444*\[Gamma]^2 + 1432*\[Gamma]^3 - 27*\[Gamma]^4 - 970*\[Gamma]^5 - 50*\[Gamma]^6 + 280*\[Gamma]^7))/(8*(-1 + \[Gamma]^2)^2) + (Pi*(2074 + 10643*\[Gamma] + 18958*\[Gamma]^2 + 11391*\[Gamma]^3 + 5242*\[Gamma]^4 - 9826*\[Gamma]^5 + 1818*\[Gamma]^6 + 13198*\[Gamma]^7 - 700*\[Gamma]^8 - 10065*\[Gamma]^9 + 2835*\[Gamma]^11))/(32*(-1 + \[Gamma]^2)^(5/2)), dBar[3, 2] -> 0, dBar[3, 3] -> 0, 
  dBar[3, 4] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(195 - 1579*\[Gamma] + 970*\[Gamma]^2 + 5856*\[Gamma]^3 - 3515*\[Gamma]^4 - 4557*\[Gamma]^5 + 838*\[Gamma]^6 + 1120*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*(-99264 - 508704*\[Gamma] - 1313961*\[Gamma]^2 - 1601056*\[Gamma]^3 - 999974*\[Gamma]^4 - 273120*\[Gamma]^5 + 1851897*\[Gamma]^6 - 53600*\[Gamma]^7 - 3280692*\[Gamma]^8 + 22400*\[Gamma]^9 + 3275305*\[Gamma]^10 - 1685670*\[Gamma]^12 + 354375*\[Gamma]^14))/(256*(-1 + \[Gamma]^2)^3), 
  dBar[3, 5] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(189 - 1412*\[Gamma] + 1041*\[Gamma]^2 + 4935*\[Gamma]^3 - 3334*\[Gamma]^4 - 3643*\[Gamma]^5 + 780*\[Gamma]^6 + 980*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*(-11436 - 57972*\[Gamma] - 158721*\[Gamma]^2 - 186444*\[Gamma]^3 - 50253*\[Gamma]^4 - 34668*\[Gamma]^5 - 10678*\[Gamma]^6 - 5012*\[Gamma]^7 + 23014*\[Gamma]^8 + 2240*\[Gamma]^9 - 12105*\[Gamma]^10 + 2835*\[Gamma]^12))/(32*(-1 + \[Gamma]^2)^3), dBar[3, 6] -> 0, dBar[3, 7] -> 0, dBar[3, 8] -> 0, dBar[3, 9] -> 0, 
  dBar[3, 10] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-96 - 238*\[Gamma] + 1129*\[Gamma]^2 + 327*\[Gamma]^3 - 1211*\[Gamma]^4 - 237*\[Gamma]^5 + 478*\[Gamma]^6 + 280*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*(71136 + 272496*\[Gamma] + 338619*\[Gamma]^2 + 45968*\[Gamma]^3 - 93650*\[Gamma]^4 - 119952*\[Gamma]^5 + 1646049*\[Gamma]^6 - 3920*\[Gamma]^7 - 3108396*\[Gamma]^8 + 5600*\[Gamma]^9 + 3169885*\[Gamma]^10 - 1661730*\[Gamma]^12 + 354375*\[Gamma]^14))/(256*(-1 + \[Gamma]^2)^3), 
  dBar[3, 11] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-111 - 170*\[Gamma] + 699*\[Gamma]^2 + 999*\[Gamma]^3 - 778*\[Gamma]^4 - 901*\[Gamma]^5 + 258*\[Gamma]^6 + 308*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*(4095 + 14034*\[Gamma] + 10476*\[Gamma]^2 - 4836*\[Gamma]^3 + 30186*\[Gamma]^4 - 7464*\[Gamma]^5 - 34250*\[Gamma]^6 - 796*\[Gamma]^7 + 41633*\[Gamma]^8 + 406*\[Gamma]^9 - 24210*\[Gamma]^10 + 5670*\[Gamma]^12))/(16*(-1 + \[Gamma]^2)^3), dBar[3, 12] -> 0, dBar[3, 13] -> 0, dBar[4, 1] -> 0, 
  dBar[4, 2] -> -((64*\[Gamma]^2*(-20 - 25*\[Gamma]^2 + 3*\[Gamma]^4 + 2*\[Gamma]^6))/(-1 + \[Gamma]^2)^3) + (32*\[Gamma]^3*(60 + 35*\[Gamma]^2 - 59*\[Gamma]^4 + 4*\[Gamma]^8))/(-1 + \[Gamma]^2)^(9/2), dBar[4, 3] -> (64*\[Gamma]*(-20 - 25*\[Gamma]^2 + 3*\[Gamma]^4 + 2*\[Gamma]^6))/(-1 + \[Gamma]^2)^3 - (32*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-20 - 25*\[Gamma]^2 + 3*\[Gamma]^4 + 2*\[Gamma]^6))/(-1 + \[Gamma]^2)^(9/2), dBar[4, 4] -> 0, dBar[4, 5] -> 0, 
  dBar[4, 6] -> -((4*\[Gamma]*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2)) + (2*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^5, dBar[4, 7] -> -((4*\[Gamma]*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2)) + (2*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^5, 
  dBar[4, 8] -> (4*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) - (2*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^5, dBar[4, 9] -> (4*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) - (2*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^5, dBar[4, 10] -> 0, dBar[4, 11] -> 0, 
  dBar[4, 12] -> (4*(-73 - 1352*\[Gamma]^2 - 1248*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) - (2*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-73 - 1352*\[Gamma]^2 - 1248*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^5, dBar[4, 13] -> -((48*\[Gamma]*(-57 - 164*\[Gamma]^2 + 32*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2)) + (24*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-57 - 164*\[Gamma]^2 + 32*\[Gamma]^6))/(-1 + \[Gamma]^2)^5, dBar[5, 1] -> (3*Pi*\[Gamma]*(-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2)), 
  dBar[5, 2] -> (3*\[Gamma]^2*(37 - 185*\[Gamma]^2 + 355*\[Gamma]^4 - 175*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), dBar[5, 3] -> (3*\[Gamma]*(-37 + 185*\[Gamma]^2 - 355*\[Gamma]^4 + 175*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), dBar[5, 4] -> (15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)), dBar[5, 5] -> (3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(-1 + \[Gamma]^2), dBar[5, 6] -> (-75*\[Gamma] + 3216*\[Gamma]^3 - 15230*\[Gamma]^5 + 21176*\[Gamma]^7 - 8575*\[Gamma]^9)/(32*(-1 + \[Gamma]^2)^3), 
  dBar[5, 7] -> -((3*\[Gamma]*(7 - 279*\[Gamma]^2 + 1285*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3)), dBar[5, 8] -> (75 - 3216*\[Gamma]^2 + 15230*\[Gamma]^4 - 21176*\[Gamma]^6 + 8575*\[Gamma]^8)/(32*(-1 + \[Gamma]^2)^3), dBar[5, 9] -> (3*(7 - 279*\[Gamma]^2 + 1285*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3), dBar[5, 10] -> (15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)), dBar[5, 11] -> (3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)), 
  dBar[5, 12] -> (-15 - 492*\[Gamma]^2 + 2998*\[Gamma]^4 - 4588*\[Gamma]^6 + 2225*\[Gamma]^8)/(16*(-1 + \[Gamma]^2)^3), dBar[5, 13] -> -((3*\[Gamma]*(-153 + 1005*\[Gamma]^2 - 1695*\[Gamma]^4 + 875*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3)), dBar[6, 1] -> -((Pi*\[Gamma]*(5369 + 8077*\[Gamma]^2 - 5014*\[Gamma]^4 + 4874*\[Gamma]^6 - 2955*\[Gamma]^8 + 945*\[Gamma]^10))/(16*(-1 + \[Gamma]^2)^(5/2))), dBar[6, 2] -> 0, dBar[6, 3] -> 0, 
  dBar[6, 4] -> (Pi*(-56544 - 629667*\[Gamma]^2 - 550626*\[Gamma]^4 + 520179*\[Gamma]^6 - 883004*\[Gamma]^8 + 927235*\[Gamma]^10 - 522690*\[Gamma]^12 + 118125*\[Gamma]^14))/(128*(-1 + \[Gamma]^2)^3), dBar[6, 5] -> (Pi*(-6400 - 73863*\[Gamma]^2 - 51723*\[Gamma]^4 + 9242*\[Gamma]^6 + 1130*\[Gamma]^8 - 4035*\[Gamma]^10 + 945*\[Gamma]^12))/(16*(-1 + \[Gamma]^2)^3), dBar[6, 6] -> 0, dBar[6, 7] -> 0, dBar[6, 8] -> 0, dBar[6, 9] -> 0, 
  dBar[6, 10] -> (Pi*(35040 + 165009*\[Gamma]^2 - 95934*\[Gamma]^4 + 516219*\[Gamma]^6 - 981236*\[Gamma]^8 + 1015495*\[Gamma]^10 - 544110*\[Gamma]^12 + 118125*\[Gamma]^14))/(128*(-1 + \[Gamma]^2)^3), dBar[6, 11] -> (Pi*(992 + 2859*\[Gamma]^2 + 2079*\[Gamma]^4 - 5014*\[Gamma]^6 + 6530*\[Gamma]^8 - 4035*\[Gamma]^10 + 945*\[Gamma]^12))/(4*(-1 + \[Gamma]^2)^3), dBar[6, 12] -> 0, dBar[6, 13] -> 0, dBar[7, 1] -> -((3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4))/(8*Sqrt[-1 + \[Gamma]^2])), dBar[7, 2] -> 0, dBar[7, 3] -> 0, 
  dBar[7, 4] -> -((3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(2*(1 + \[Gamma]))), dBar[7, 5] -> -((6*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(1 + \[Gamma])), dBar[7, 6] -> 0, dBar[7, 7] -> 0, dBar[7, 8] -> 0, dBar[7, 9] -> 0, dBar[7, 10] -> -((3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(1 + \[Gamma]))), dBar[7, 11] -> -((3*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(2*(1 + \[Gamma]))), dBar[7, 12] -> 0, dBar[7, 13] -> 0, 
  dBar[8, 1] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-299 + 917*\[Gamma] - 815*\[Gamma]^2 + 145*\[Gamma]^3 - 545*\[Gamma]^4 - 545*\[Gamma]^5 + 315*\[Gamma]^6 + 315*\[Gamma]^7))/(64*(1 + \[Gamma])), dBar[8, 2] -> 0, dBar[8, 3] -> 0, dBar[8, 4] -> -((3*Pi*(-8192 + 34625*\[Gamma] - 59583*\[Gamma]^2 + 10318*\[Gamma]^3 - 30642*\[Gamma]^4 + 97840*\[Gamma]^5 + 97840*\[Gamma]^6 - 108430*\[Gamma]^7 - 108430*\[Gamma]^8 + 39375*\[Gamma]^9 + 39375*\[Gamma]^10))/(512*(1 + \[Gamma]))), 
  dBar[8, 5] -> -((3*Pi*(-768 + 3261*\[Gamma] - 6467*\[Gamma]^2 + 4097*\[Gamma]^3 + 257*\[Gamma]^4 - 505*\[Gamma]^5 - 505*\[Gamma]^6 + 315*\[Gamma]^7 + 315*\[Gamma]^8))/(64*(1 + \[Gamma]))), dBar[8, 6] -> 0, dBar[8, 7] -> 0, dBar[8, 8] -> 0, dBar[8, 9] -> 0, dBar[8, 10] -> -((3*Pi*(-2048 + 8045*\[Gamma] - 15507*\[Gamma]^2 - 6038*\[Gamma]^3 - 16278*\[Gamma]^4 + 63220*\[Gamma]^5 + 63220*\[Gamma]^6 - 86170*\[Gamma]^7 - 86170*\[Gamma]^8 + 39375*\[Gamma]^9 + 39375*\[Gamma]^10))/(512*(1 + \[Gamma]))), 
  dBar[8, 11] -> -((3*Pi*(-48 + 141*\[Gamma] - 467*\[Gamma]^2 + 497*\[Gamma]^3 + 257*\[Gamma]^4 - 505*\[Gamma]^5 - 505*\[Gamma]^6 + 315*\[Gamma]^7 + 315*\[Gamma]^8))/(16*(1 + \[Gamma]))), dBar[8, 12] -> 0, dBar[8, 13] -> 0, dBar[9, 1] -> (3/32)*Pi*Sqrt[-1 + \[Gamma]^2]*(21 + 65*\[Gamma]^2 - 145*\[Gamma]^4 + 315*\[Gamma]^6), dBar[9, 2] -> 0, dBar[9, 3] -> 0, dBar[9, 4] -> (-(3/256))*Pi*\[Gamma]*(-735 - 5202*\[Gamma]^2 + 37840*\[Gamma]^4 - 69230*\[Gamma]^6 + 39375*\[Gamma]^8), dBar[9, 5] -> (-(3/32))*Pi*\[Gamma]*(-67 + 257*\[Gamma]^2 - 505*\[Gamma]^4 + 315*\[Gamma]^6), 
  dBar[9, 6] -> 0, dBar[9, 7] -> 0, dBar[9, 8] -> 0, dBar[9, 9] -> 0, dBar[9, 10] -> (-(3/256))*Pi*\[Gamma]*(-795 - 9918*\[Gamma]^2 + 48220*\[Gamma]^4 - 76370*\[Gamma]^6 + 39375*\[Gamma]^8), dBar[9, 11] -> (-(3/8))*Pi*\[Gamma]*(-67 + 257*\[Gamma]^2 - 505*\[Gamma]^4 + 315*\[Gamma]^6), dBar[9, 12] -> 0, dBar[9, 13] -> 0, dBar[10, 1] -> 0, dBar[10, 2] -> (\[Gamma]^2*(1041 - 2773*\[Gamma]^2 - 1065*\[Gamma]^4 + 525*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), 
  dBar[10, 3] -> (-1041*\[Gamma] + 2773*\[Gamma]^3 + 1065*\[Gamma]^5 - 525*\[Gamma]^7)/(8*(-1 + \[Gamma]^2)^(5/2)), dBar[10, 4] -> 0, dBar[10, 5] -> 0, dBar[10, 6] -> (\[Gamma]*(11979 + 69488*\[Gamma]^2 - 76930*\[Gamma]^4 - 21176*\[Gamma]^6 + 8575*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^3), dBar[10, 7] -> (3*\[Gamma]*(1287 + 8681*\[Gamma]^2 - 4859*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3), dBar[10, 8] -> (-11979 - 69488*\[Gamma]^2 + 76930*\[Gamma]^4 + 21176*\[Gamma]^6 - 8575*\[Gamma]^8)/(32*(-1 + \[Gamma]^2)^3), 
  dBar[10, 9] -> -((3*(1287 + 8681*\[Gamma]^2 - 4859*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3)), dBar[10, 10] -> 0, dBar[10, 11] -> 0, dBar[10, 12] -> -((15281 + 172052*\[Gamma]^2 + 85942*\[Gamma]^4 - 4588*\[Gamma]^6 + 2225*\[Gamma]^8)/(16*(-1 + \[Gamma]^2)^3)), dBar[10, 13] -> (3*\[Gamma]*(25319 + 50157*\[Gamma]^2 - 1695*\[Gamma]^4 + 875*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), dBar[11, 1] -> 0, dBar[11, 2] -> (-1041*\[Gamma]^2 + 2773*\[Gamma]^4 + 1065*\[Gamma]^6 - 525*\[Gamma]^8)/(16*(-1 + \[Gamma]^2)^(5/2)), 
  dBar[11, 3] -> (\[Gamma]*(1041 - 2773*\[Gamma]^2 - 1065*\[Gamma]^4 + 525*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), dBar[11, 4] -> 0, dBar[11, 5] -> 0, dBar[11, 6] -> (-11979*\[Gamma] - 69488*\[Gamma]^3 + 76930*\[Gamma]^5 + 21176*\[Gamma]^7 - 8575*\[Gamma]^9)/(64*(-1 + \[Gamma]^2)^3), dBar[11, 7] -> -((3*\[Gamma]*(1287 + 8681*\[Gamma]^2 - 4859*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3)), dBar[11, 8] -> (11979 + 69488*\[Gamma]^2 - 76930*\[Gamma]^4 - 21176*\[Gamma]^6 + 8575*\[Gamma]^8)/(64*(-1 + \[Gamma]^2)^3), 
  dBar[11, 9] -> (3*(1287 + 8681*\[Gamma]^2 - 4859*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3), dBar[11, 10] -> 0, dBar[11, 11] -> 0, dBar[11, 12] -> (15281 + 172052*\[Gamma]^2 + 85942*\[Gamma]^4 - 4588*\[Gamma]^6 + 2225*\[Gamma]^8)/(32*(-1 + \[Gamma]^2)^3), dBar[11, 13] -> -((3*\[Gamma]*(25319 + 50157*\[Gamma]^2 - 1695*\[Gamma]^4 + 875*\[Gamma]^6))/(32*(-1 + \[Gamma]^2)^3)), dBar[12, 1] -> 0, dBar[12, 2] -> (16*\[Gamma]^2*(-9 + 26*\[Gamma]^2))/(-1 + \[Gamma]^2)^(5/2), 
  dBar[12, 3] -> (16*\[Gamma]*(9 - 26*\[Gamma]^2))/(-1 + \[Gamma]^2)^(5/2), dBar[12, 4] -> 0, dBar[12, 5] -> 0, dBar[12, 6] -> (4*\[Gamma]*(-93 - 568*\[Gamma]^2 + 720*\[Gamma]^4))/(-1 + \[Gamma]^2)^3, dBar[12, 7] -> (96*\[Gamma]*(-5 - 35*\[Gamma]^2 + 24*\[Gamma]^4))/(-1 + \[Gamma]^2)^3, dBar[12, 8] -> (4*(93 + 568*\[Gamma]^2 - 720*\[Gamma]^4))/(-1 + \[Gamma]^2)^3, dBar[12, 9] -> -((96*(-5 - 35*\[Gamma]^2 + 24*\[Gamma]^4))/(-1 + \[Gamma]^2)^3), dBar[12, 10] -> 0, dBar[12, 11] -> 0, 
  dBar[12, 12] -> (4*(239 + 2696*\[Gamma]^2 + 1296*\[Gamma]^4))/(-1 + \[Gamma]^2)^3, dBar[12, 13] -> -((24*\[Gamma]*(199 + 384*\[Gamma]^2))/(-1 + \[Gamma]^2)^3), dBar[13, 1] -> -((Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2))), dBar[13, 2] -> 0, dBar[13, 3] -> 0, dBar[13, 4] -> (Pi*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6))/(4*(-1 + \[Gamma])*(1 + \[Gamma])^2), 
  dBar[13, 5] -> (Pi*(-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6))/(4*(-1 + \[Gamma])*(1 + \[Gamma])^2), dBar[13, 6] -> 0, dBar[13, 7] -> 0, dBar[13, 8] -> 0, dBar[13, 9] -> 0, dBar[13, 10] -> (Pi*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^2), dBar[13, 11] -> (Pi*(-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^2), 
  dBar[13, 12] -> 0, dBar[13, 13] -> 0, dBar[14, 1] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4))/((-1 + \[Gamma])*(1 + \[Gamma])^2), dBar[14, 2] -> -((3*\[Gamma]*(6 - 37*\[Gamma] - 66*\[Gamma]^2 + 185*\[Gamma]^3 + 210*\[Gamma]^4 - 355*\[Gamma]^5 - 150*\[Gamma]^6 + 175*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^(5/2))), dBar[14, 3] -> (3*(6 - 37*\[Gamma] - 66*\[Gamma]^2 + 185*\[Gamma]^3 + 210*\[Gamma]^4 - 355*\[Gamma]^5 - 150*\[Gamma]^6 + 175*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^(5/2)), 
  dBar[14, 4] -> (24*Pi*\[Gamma]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])*(1 + \[Gamma])^2), dBar[14, 5] -> (12*Pi*\[Gamma]*(-9 + 30*\[Gamma] - 39*\[Gamma]^2 - 20*\[Gamma]^3 + 30*\[Gamma]^4))/(1 + \[Gamma])^2, dBar[14, 6] -> -((\[Gamma]*(75 + 1008*\[Gamma] - 3216*\[Gamma]^2 - 7728*\[Gamma]^3 + 15230*\[Gamma]^4 + 15120*\[Gamma]^5 - 21176*\[Gamma]^6 - 8400*\[Gamma]^7 + 8575*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3)), 
  dBar[14, 7] -> -((3*\[Gamma]*(7 + 84*\[Gamma] - 279*\[Gamma]^2 - 644*\[Gamma]^3 + 1285*\[Gamma]^4 + 1260*\[Gamma]^5 - 1745*\[Gamma]^6 - 700*\[Gamma]^7 + 700*\[Gamma]^8))/(4*(-1 + \[Gamma]^2)^3)), dBar[14, 8] -> (75 + 1008*\[Gamma] - 3216*\[Gamma]^2 - 7728*\[Gamma]^3 + 15230*\[Gamma]^4 + 15120*\[Gamma]^5 - 21176*\[Gamma]^6 - 8400*\[Gamma]^7 + 8575*\[Gamma]^8)/(16*(-1 + \[Gamma]^2)^3), dBar[14, 9] -> (3*(7 + 84*\[Gamma] - 279*\[Gamma]^2 - 644*\[Gamma]^3 + 1285*\[Gamma]^4 + 1260*\[Gamma]^5 - 1745*\[Gamma]^6 - 700*\[Gamma]^7 + 700*\[Gamma]^8))/(4*(-1 + \[Gamma]^2)^3), 
  dBar[14, 10] -> (6*Pi*\[Gamma]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])*(1 + \[Gamma])^2), dBar[14, 11] -> (3*Pi*\[Gamma]*(-9 + 30*\[Gamma] - 39*\[Gamma]^2 - 20*\[Gamma]^3 + 30*\[Gamma]^4))/(1 + \[Gamma])^2, dBar[14, 12] -> (-15 + 252*\[Gamma] - 492*\[Gamma]^2 - 1932*\[Gamma]^3 + 2998*\[Gamma]^4 + 3780*\[Gamma]^5 - 4588*\[Gamma]^6 - 2100*\[Gamma]^7 + 2225*\[Gamma]^8)/(8*(-1 + \[Gamma]^2)^3), dBar[14, 13] -> -((3*(12 - 153*\[Gamma] - 204*\[Gamma]^2 + 1005*\[Gamma]^3 + 532*\[Gamma]^4 - 1695*\[Gamma]^5 - 340*\[Gamma]^6 + 875*\[Gamma]^7))/(8*(-1 + \[Gamma]^2)^3)), 
  dBar[15, 1] -> (3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4))/(8*Sqrt[-1 + \[Gamma]^2]), dBar[15, 2] -> 0, dBar[15, 3] -> 0, dBar[15, 4] -> (3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(2*(1 + \[Gamma])), dBar[15, 5] -> (6*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(1 + \[Gamma]), dBar[15, 6] -> 0, dBar[15, 7] -> 0, dBar[15, 8] -> 0, dBar[15, 9] -> 0, dBar[15, 10] -> (3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(1 + \[Gamma])), 
  dBar[15, 11] -> (3*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(2*(1 + \[Gamma])), dBar[15, 12] -> 0, dBar[15, 13] -> 0, dBar[16, 1] -> (3*Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 70*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2)), dBar[16, 2] -> 0, dBar[16, 3] -> 0, dBar[16, 4] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2))), dBar[16, 5] -> -((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(-1 + \[Gamma]^2)), dBar[16, 6] -> 0, dBar[16, 7] -> 0, dBar[16, 8] -> 0, 
  dBar[16, 9] -> 0, dBar[16, 10] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2))), dBar[16, 11] -> -((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2))), dBar[16, 12] -> 0, dBar[16, 13] -> 0, dBar[17, 1] -> -((21*Pi*Sqrt[-1 + \[Gamma]^2]*(169 + 380*\[Gamma]^2))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma]))), dBar[17, 2] -> 0, dBar[17, 3] -> 0, dBar[17, 4] -> -((Pi*\[Gamma]*(2476 + 2335*\[Gamma]^2))/((-1 + \[Gamma])^2*(1 + \[Gamma]))), 
  dBar[17, 5] -> -((3*Pi*\[Gamma]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma]))), dBar[17, 6] -> 0, dBar[17, 7] -> 0, dBar[17, 8] -> 0, dBar[17, 9] -> 0, dBar[17, 10] -> -((Pi*\[Gamma]*(2476 + 2335*\[Gamma]^2))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma]))), dBar[17, 11] -> -((3*Pi*\[Gamma]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma]))), dBar[17, 12] -> 0, dBar[17, 13] -> 0, dBar[18, 1] -> -((3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2))/(16*(-1 + \[Gamma]^2)^(3/2))), 
  dBar[18, 2] -> 0, dBar[18, 3] -> 0, dBar[18, 4] -> -((Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(2*(-1 + \[Gamma]^2)^2)), dBar[18, 5] -> -((Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)^2)), dBar[18, 6] -> 0, dBar[18, 7] -> 0, dBar[18, 8] -> 0, dBar[18, 9] -> 0, dBar[18, 10] -> -((Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(8*(-1 + \[Gamma]^2)^2)), 
  dBar[18, 11] -> -((Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^2)), dBar[18, 12] -> 0, dBar[18, 13] -> 0, dBar[19, 1] -> (3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3))/(16*(-1 + \[Gamma]^2)^(3/2)), dBar[19, 2] -> 0, dBar[19, 3] -> 0, dBar[19, 4] -> (Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(2*(-1 + \[Gamma]^2)^2), 
  dBar[19, 5] -> (Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(4*(-1 + \[Gamma]^2)^2), dBar[19, 6] -> 0, dBar[19, 7] -> 0, dBar[19, 8] -> 0, dBar[19, 9] -> 0, dBar[19, 10] -> (Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^2), dBar[19, 11] -> (Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^2), dBar[19, 12] -> 0, dBar[19, 13] -> 0, 
  c[1] -> (3*Pi*(-3 + 377*\[Gamma]^2 - 1017*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^(5/2)), c[2] -> -((9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^4)), c[3] -> (\[Gamma]*(9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8)))/(32*(-1 + \[Gamma]^2)^4), c[4] -> (3*Pi*\[Gamma]*(-95 + 697*\[Gamma]^2 - 1149*\[Gamma]^4 + 515*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), 
  c[5] -> (Pi*\[Gamma]*(-69 + 503*\[Gamma]^2 - 863*\[Gamma]^4 + 413*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^3), c[6] -> (\[Gamma]*(-9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) - 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2)), c[7] -> (\[Gamma]*(Pi^2*(9 - 69*\[Gamma]^2 + 135*\[Gamma]^4 - 75*\[Gamma]^6) - 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), c[8] -> (\[Gamma]^2*(9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2)), 
  c[9] -> (\[Gamma]^2*(3*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), c[10] -> (3*Pi*\[Gamma]*(-143 + 1001*\[Gamma]^2 - 1437*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^3), c[11] -> (Pi*\[Gamma]*(-9 + 79*\[Gamma]^2 + 5*\[Gamma]^4 - 107*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^3), c[12] -> (9*Pi^2*(1 - 14*\[Gamma]^2 + 25*\[Gamma]^4) + 64*(3 - 48*\[Gamma]^2 + 80*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(5/2)), 
  c[13] -> -((\[Gamma]*(64*(3 - 20*\[Gamma]^2 + 24*\[Gamma]^4) + Pi^2*(9 - 60*\[Gamma]^2 + 75*\[Gamma]^4)))/(4*(-1 + \[Gamma]^2)^(5/2))), cBar[1] -> (3*Pi*(-3 + 377*\[Gamma]^2 - 1017*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^(5/2)), cBar[2] -> -((\[Gamma]*(9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8)))/(32*(-1 + \[Gamma]^2)^4)), cBar[3] -> (9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^4), 
  cBar[4] -> (Pi*\[Gamma]*(-69 + 503*\[Gamma]^2 - 863*\[Gamma]^4 + 413*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^3), cBar[5] -> (3*Pi*\[Gamma]*(-95 + 697*\[Gamma]^2 - 1149*\[Gamma]^4 + 515*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), cBar[6] -> (\[Gamma]^2*(Pi^2*(9 - 69*\[Gamma]^2 + 135*\[Gamma]^4 - 75*\[Gamma]^6) - 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), cBar[7] -> -((\[Gamma]^2*(9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2))), 
  cBar[8] -> (\[Gamma]*(3*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), cBar[9] -> (\[Gamma]*(9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2)), cBar[10] -> (Pi*\[Gamma]*(-9 + 79*\[Gamma]^2 + 5*\[Gamma]^4 - 107*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^3), cBar[11] -> (3*Pi*\[Gamma]*(-143 + 1001*\[Gamma]^2 - 1437*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^3), 
  cBar[12] -> (\[Gamma]*(64*(3 - 20*\[Gamma]^2 + 24*\[Gamma]^4) + Pi^2*(9 - 60*\[Gamma]^2 + 75*\[Gamma]^4)))/(4*(-1 + \[Gamma]^2)^(5/2)), cBar[13] -> -((9*Pi^2*(1 - 14*\[Gamma]^2 + 25*\[Gamma]^4) + 64*(3 - 48*\[Gamma]^2 + 80*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(5/2))), 
  d["cons"][1, 1] -> (Pi*(45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (37478 + 288*Pi^2)*\[Gamma]^7 - 8*(7981 + 228*Pi^2)*\[Gamma]^8 + 20*(2377 + 126*Pi^2)*\[Gamma]^9 + 16*(617 + 138*Pi^2)*\[Gamma]^10 - 2*(8069 + 3312*Pi^2)*\[Gamma]^11 + 16*(-883 + 66*Pi^2)*\[Gamma]^12 + 48*(-163 + 107*Pi^2)*\[Gamma]^13 - 160*(-149 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(5/2)), 
  d["cons"][1, 2] -> -((27*Pi^2*(2 + \[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*\[Gamma]*(227 - 1084*\[Gamma]^2 + 1920*\[Gamma]^4 - 1568*\[Gamma]^6 + 496*\[Gamma]^8))/(96*(-1 + \[Gamma]^2)^4)), d["cons"][1, 3] -> (27*Pi^2*(1 + 2*\[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(9 + 86*\[Gamma]^2 - 496*\[Gamma]^4 + 888*\[Gamma]^6 - 752*\[Gamma]^8 + 256*\[Gamma]^10))/(96*(-1 + \[Gamma]^2)^4), 
  d["cons"][1, 4] -> -((Pi*(105 - 600*\[Gamma]^2 + 2542*\[Gamma]^4 - 10092*\[Gamma]^6 + (107545 + 288*Pi^2)*\[Gamma]^8 - 8*(27559 + 192*Pi^2)*\[Gamma]^9 + 4*(37931 + 768*Pi^2)*\[Gamma]^10 - 8*(1823 + 96*Pi^2)*\[Gamma]^11 - 8*(8333 + 696*Pi^2)*\[Gamma]^12 + 24*(3385 + 256*Pi^2)*\[Gamma]^13 + 48*(-603 + 16*Pi^2)*\[Gamma]^14 - 24*(-421 + 160*Pi^2)*\[Gamma]^15 + 1440*(-9 + Pi^2)*\[Gamma]^16 + 2016*\[Gamma]^17))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^3)), 
  d["cons"][1, 5] -> (1/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^3))*(Pi*(-105 + 1000*\[Gamma]^2 - 5302*\[Gamma]^4 + 21988*\[Gamma]^6 - 3*(75195 + 256*Pi^2)*\[Gamma]^8 + (451488 + 3597*Pi^2)*\[Gamma]^9 - 8*(41761 + 912*Pi^2)*\[Gamma]^10 + (78121 + 5034*Pi^2)*\[Gamma]^11 + 6*(32777 + 2176*Pi^2)*\[Gamma]^12 - (206296 + 28869*Pi^2)*\[Gamma]^13 - 4*(33275 + 288*Pi^2)*\[Gamma]^14 + 18*(2131 + 2086*Pi^2)*\[Gamma]^15 - 128*(-1829 + 30*Pi^2)*\[Gamma]^16 - 15*(3176 + 2019*Pi^2)*\[Gamma]^17 - 104800*\[Gamma]^18 + 225*(49 + 74*Pi^2)*\[Gamma]^19 + 
      22050*\[Gamma]^20 - 3675*Pi^2*\[Gamma]^21)), d["cons"][1, 6] -> -((9*Pi^2*\[Gamma]*(-21 - 9*\[Gamma] + 161*\[Gamma]^2 + 69*\[Gamma]^3 - 315*\[Gamma]^4 - 135*\[Gamma]^5 + 175*\[Gamma]^6 + 75*\[Gamma]^7) + 64*(-123 - 145*\[Gamma]^2 + 1440*\[Gamma]^4 - 1656*\[Gamma]^6 + 496*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^(7/2))), d["cons"][1, 7] -> -((9*Pi^2*\[Gamma]*(-21 - 12*\[Gamma] + 161*\[Gamma]^2 + 92*\[Gamma]^3 - 315*\[Gamma]^4 - 180*\[Gamma]^5 + 175*\[Gamma]^6 + 100*\[Gamma]^7) + 64*(-123 - 160*\[Gamma]^2 + 1530*\[Gamma]^4 - 1824*\[Gamma]^6 + 592*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^(7/2))), 
  d["cons"][1, 8] -> (\[Gamma]*(9*Pi^2*(-9 - 21*\[Gamma] + 69*\[Gamma]^2 + 161*\[Gamma]^3 - 135*\[Gamma]^4 - 315*\[Gamma]^5 + 75*\[Gamma]^6 + 175*\[Gamma]^7) + 256*(-39 + 29*\[Gamma]^2 + 195*\[Gamma]^4 - 246*\[Gamma]^6 + 64*\[Gamma]^8)))/(24*(-1 + \[Gamma]^2)^(7/2)), d["cons"][1, 9] -> (\[Gamma]*(9*Pi^2*(-12 - 21*\[Gamma] + 92*\[Gamma]^2 + 161*\[Gamma]^3 - 180*\[Gamma]^4 - 315*\[Gamma]^5 + 100*\[Gamma]^6 + 175*\[Gamma]^7) + 64*(-171 + 206*\[Gamma]^2 + 612*\[Gamma]^4 - 888*\[Gamma]^6 + 256*\[Gamma]^8)))/(24*(-1 + \[Gamma]^2)^(7/2)), 
  d["cons"][1, 10] -> -((Pi*(105 - 600*\[Gamma]^2 + 2542*\[Gamma]^4 - 10092*\[Gamma]^6 + (107257 + 288*Pi^2)*\[Gamma]^8 - 8*(27487 + 192*Pi^2)*\[Gamma]^9 + 4*(39155 + 768*Pi^2)*\[Gamma]^10 - 8*(2303 + 96*Pi^2)*\[Gamma]^11 - 8*(10205 + 696*Pi^2)*\[Gamma]^12 + 24*(3577 + 256*Pi^2)*\[Gamma]^13 + 48*(-375 + 16*Pi^2)*\[Gamma]^14 + (9144 - 3840*Pi^2)*\[Gamma]^15 + 1440*(-9 + Pi^2)*\[Gamma]^16 + 2016*\[Gamma]^17))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^3)), 
  d["cons"][1, 11] -> -((1/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^3))*(Pi*(105 - 1000*\[Gamma]^2 + 5302*\[Gamma]^4 - 21988*\[Gamma]^6 + 3*(75003 + 256*Pi^2)*\[Gamma]^8 - 33*(13760 + 109*Pi^2)*\[Gamma]^9 + 8*(43201 + 912*Pi^2)*\[Gamma]^10 - (59401 + 5034*Pi^2)*\[Gamma]^11 - 6*(39017 + 2176*Pi^2)*\[Gamma]^12 + (167704 + 28869*Pi^2)*\[Gamma]^13 + 4*(41243 + 288*Pi^2)*\[Gamma]^14 - 18*(851 + 2086*Pi^2)*\[Gamma]^15 + 128*(-1859 + 30*Pi^2)*\[Gamma]^16 + 15*(3176 + 2019*Pi^2)*\[Gamma]^17 + 104800*\[Gamma]^18 - 225*(49 + 74*Pi^2)*\[Gamma]^19 - 
       22050*\[Gamma]^20 + 3675*Pi^2*\[Gamma]^21))), d["cons"][1, 12] -> (256*\[Gamma]*(14 - 151*\[Gamma]^2 + 92*\[Gamma]^4) + 9*Pi^2*(3 + 9*\[Gamma] - 48*\[Gamma]^2 - 60*\[Gamma]^3 + 85*\[Gamma]^4 + 75*\[Gamma]^5))/(48*(-1 + \[Gamma]^2)^(5/2)), d["cons"][1, 13] -> (3*Pi^2*(-9 - 126*\[Gamma] + 171*\[Gamma]^2 + 840*\[Gamma]^3 - 315*\[Gamma]^4 - 1050*\[Gamma]^5 + 25*\[Gamma]^6) - 256*(43 + 114*\[Gamma]^2 - 360*\[Gamma]^4 + 128*\[Gamma]^6))/(96*(-1 + \[Gamma]^2)^(5/2)), 
  d["cons"][2, 1] -> (Pi*\[Gamma]*(-3453 + 10512*\[Gamma] - 7142*\[Gamma]^2 - 5280*\[Gamma]^3 + 5279*\[Gamma]^4 + 1008*\[Gamma]^5 + 48*\[Gamma]^6 - 1440*\[Gamma]^7 + 420*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2)), d["cons"][2, 2] -> (16*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^2, d["cons"][2, 3] -> -((16*\[Gamma]*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^2), 
  d["cons"][2, 4] -> (Pi*\[Gamma]*(-1980 + 6252*\[Gamma] - 6012*\[Gamma]^2 - 2377*\[Gamma]^3 + 5563*\[Gamma]^4 - 429*\[Gamma]^5 - 765*\[Gamma]^6 - 510*\[Gamma]^7 + 210*\[Gamma]^8))/(2*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), d["cons"][2, 5] -> (Pi*\[Gamma]*(-4296 + 13983*\[Gamma] - 14017*\[Gamma]^2 - 5143*\[Gamma]^3 + 12529*\[Gamma]^4 - 776*\[Gamma]^5 - 1480*\[Gamma]^6 - 1340*\[Gamma]^7 + 420*\[Gamma]^8))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), d["cons"][2, 6] -> (32*\[Gamma]*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), 
  d["cons"][2, 7] -> (32*\[Gamma]*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), d["cons"][2, 8] -> -((32*\[Gamma]^2*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2)), d["cons"][2, 9] -> -((32*\[Gamma]^2*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2)), d["cons"][2, 10] -> (Pi*\[Gamma]*(-1980 + 6252*\[Gamma] - 6012*\[Gamma]^2 - 2377*\[Gamma]^3 + 5563*\[Gamma]^4 - 429*\[Gamma]^5 - 765*\[Gamma]^6 - 510*\[Gamma]^7 + 210*\[Gamma]^8))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), 
  d["cons"][2, 11] -> (Pi*\[Gamma]*(-4296 + 13983*\[Gamma] - 14017*\[Gamma]^2 - 5143*\[Gamma]^3 + 12529*\[Gamma]^4 - 776*\[Gamma]^5 - 1480*\[Gamma]^6 - 1340*\[Gamma]^7 + 420*\[Gamma]^8))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), d["cons"][2, 12] -> -((16*(3 - 3*\[Gamma]^2 - 38*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2)), d["cons"][2, 13] -> (32*\[Gamma]*(9 + 8*\[Gamma]^2 - 40*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), 
  d["cons"][3, 1] -> (Pi*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^(3/2)), d["cons"][3, 2] -> 0, d["cons"][3, 3] -> 0, d["cons"][3, 4] -> -((Pi*(2589 + 8608*\[Gamma] + 17551*\[Gamma]^2 + 9890*\[Gamma]^3 + 3051*\[Gamma]^4 + 3084*\[Gamma]^5 + 489*\[Gamma]^6 + 210*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^2)), 
  d["cons"][3, 5] -> -((Pi*(11232 + 37316*\[Gamma] + 80677*\[Gamma]^2 + 46432*\[Gamma]^3 + 8726*\[Gamma]^4 + 15060*\[Gamma]^5 + 15984*\[Gamma]^6 + 840*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(16*(-1 + \[Gamma]^2)^2)), d["cons"][3, 6] -> 0, d["cons"][3, 7] -> 0, d["cons"][3, 8] -> 0, d["cons"][3, 9] -> 0, d["cons"][3, 10] -> -((Pi*(2589 + 8608*\[Gamma] + 17551*\[Gamma]^2 + 9890*\[Gamma]^3 + 3051*\[Gamma]^4 + 3084*\[Gamma]^5 + 489*\[Gamma]^6 + 210*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^2)), 
  d["cons"][3, 11] -> -((Pi*(11232 + 37316*\[Gamma] + 80677*\[Gamma]^2 + 46432*\[Gamma]^3 + 8726*\[Gamma]^4 + 15060*\[Gamma]^5 + 15984*\[Gamma]^6 + 840*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(64*(-1 + \[Gamma]^2)^2)), d["cons"][3, 12] -> 0, d["cons"][3, 13] -> 0, d["cons"][4, 1] -> (3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(7/2)), d["cons"][4, 2] -> 0, d["cons"][4, 3] -> 0, d["cons"][4, 4] -> (3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(2*(-1 + \[Gamma]^2)^3), 
  d["cons"][4, 5] -> (15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^3), d["cons"][4, 6] -> 0, d["cons"][4, 7] -> 0, d["cons"][4, 8] -> 0, d["cons"][4, 9] -> 0, d["cons"][4, 10] -> (3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^3), d["cons"][4, 11] -> (15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^3), d["cons"][4, 12] -> 0, d["cons"][4, 13] -> 0, 
  d["cons"][5, 1] -> -((3*Pi*\[Gamma]*(63 + 768*\[Gamma]^2 - 645*\[Gamma]^4 + 70*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2))), d["cons"][5, 2] -> 0, d["cons"][5, 3] -> 0, d["cons"][5, 4] -> -((3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(-1 + \[Gamma]^2)^2), d["cons"][5, 5] -> -((15*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^2)), d["cons"][5, 6] -> 0, d["cons"][5, 7] -> 0, d["cons"][5, 8] -> 0, d["cons"][5, 9] -> 0, 
  d["cons"][5, 10] -> -((3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^2)), d["cons"][5, 11] -> -((15*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^2)), d["cons"][5, 12] -> 0, d["cons"][5, 13] -> 0, d["cons"][6, 1] -> (Pi*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^(3/2)), d["cons"][6, 2] -> 0, d["cons"][6, 3] -> 0, d["cons"][6, 4] -> (32*Pi*(21 + 134*\[Gamma]^2 + 30*\[Gamma]^4))/(-1 + \[Gamma]^2)^2, 
  d["cons"][6, 5] -> (Pi*(5824 + 40141*\[Gamma]^2 + 2662*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(8*(-1 + \[Gamma]^2)^2), d["cons"][6, 6] -> 0, d["cons"][6, 7] -> 0, d["cons"][6, 8] -> 0, d["cons"][6, 9] -> 0, d["cons"][6, 10] -> (8*Pi*(21 + 134*\[Gamma]^2 + 30*\[Gamma]^4))/(-1 + \[Gamma]^2)^2, d["cons"][6, 11] -> (Pi*(5824 + 40141*\[Gamma]^2 + 2662*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(32*(-1 + \[Gamma]^2)^2), d["cons"][6, 12] -> 0, d["cons"][6, 13] -> 0, 
  d["cons"][7, 1] -> -((3*Pi*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3))/(2*Sqrt[-1 + \[Gamma]^2])), d["cons"][7, 2] -> 0, d["cons"][7, 3] -> 0, d["cons"][7, 4] -> -((6*Pi*(3 + 32*\[Gamma] + 38*\[Gamma]^2 + 80*\[Gamma]^3 + 15*\[Gamma]^4))/(-1 + \[Gamma]^2)), d["cons"][7, 5] -> -((12*Pi*(2 + 20*\[Gamma] + 23*\[Gamma]^2 + 50*\[Gamma]^3 + 10*\[Gamma]^4))/(-1 + \[Gamma]^2)), d["cons"][7, 6] -> 0, d["cons"][7, 7] -> 0, d["cons"][7, 8] -> 0, d["cons"][7, 9] -> 0, 
  d["cons"][7, 10] -> -((3*Pi*(3 + 32*\[Gamma] + 38*\[Gamma]^2 + 80*\[Gamma]^3 + 15*\[Gamma]^4))/(2*(-1 + \[Gamma]^2))), d["cons"][7, 11] -> -((3*Pi*(2 + 20*\[Gamma] + 23*\[Gamma]^2 + 50*\[Gamma]^3 + 10*\[Gamma]^4))/(-1 + \[Gamma]^2)), d["cons"][7, 12] -> 0, d["cons"][7, 13] -> 0, d["cons"][8, 1] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5))/(8*(-1 + \[Gamma]))), d["cons"][8, 2] -> 0, d["cons"][8, 3] -> 0, 
  d["cons"][8, 4] -> -((6*Pi*(3 + 13*\[Gamma] + 25*\[Gamma]^2 + 15*\[Gamma]^3))/(-1 + \[Gamma])), d["cons"][8, 5] -> (3*Pi*(-256 - 943*\[Gamma] - 2001*\[Gamma]^2 - 2075*\[Gamma]^3 + 795*\[Gamma]^4 + 1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8))/(32*(-1 + \[Gamma])), d["cons"][8, 6] -> 0, d["cons"][8, 7] -> 0, d["cons"][8, 8] -> 0, d["cons"][8, 9] -> 0, d["cons"][8, 10] -> -((3*Pi*(3 + 13*\[Gamma] + 25*\[Gamma]^2 + 15*\[Gamma]^3))/(2*(-1 + \[Gamma]))), 
  d["cons"][8, 11] -> (3*Pi*(-256 - 943*\[Gamma] - 2001*\[Gamma]^2 - 2075*\[Gamma]^3 + 795*\[Gamma]^4 + 1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8))/(128*(-1 + \[Gamma])), d["cons"][8, 12] -> 0, d["cons"][8, 13] -> 0, d["cons"][9, 1] -> (3*Pi*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6))/(4*Sqrt[-1 + \[Gamma]^2]), d["cons"][9, 2] -> 0, d["cons"][9, 3] -> 0, d["cons"][9, 4] -> -((96*Pi*\[Gamma]*(2 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2)), 
  d["cons"][9, 5] -> -((3*Pi*\[Gamma]*(1361 + 2324*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8))/(16*(-1 + \[Gamma]^2))), d["cons"][9, 6] -> 0, d["cons"][9, 7] -> 0, d["cons"][9, 8] -> 0, d["cons"][9, 9] -> 0, d["cons"][9, 10] -> -((24*Pi*\[Gamma]*(2 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2)), d["cons"][9, 11] -> -((3*Pi*\[Gamma]*(1361 + 2324*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8))/(64*(-1 + \[Gamma]^2))), d["cons"][9, 12] -> 0, d["cons"][9, 13] -> 0, d["cons"][10, 1] -> 0, 
  d["cons"][10, 2] -> 0, d["cons"][10, 3] -> 0, d["cons"][10, 4] -> 0, d["cons"][10, 5] -> 0, d["cons"][10, 6] -> 0, d["cons"][10, 7] -> 0, d["cons"][10, 8] -> 0, d["cons"][10, 9] -> 0, d["cons"][10, 10] -> 0, d["cons"][10, 11] -> 0, d["cons"][10, 12] -> 0, d["cons"][10, 13] -> 0, d["cons"][11, 1] -> 0, d["cons"][11, 2] -> 0, d["cons"][11, 3] -> 0, d["cons"][11, 4] -> 0, d["cons"][11, 5] -> 0, d["cons"][11, 6] -> 0, d["cons"][11, 7] -> 0, 
  d["cons"][11, 8] -> 0, d["cons"][11, 9] -> 0, d["cons"][11, 10] -> 0, d["cons"][11, 11] -> 0, d["cons"][11, 12] -> 0, d["cons"][11, 13] -> 0, d["cons"][12, 1] -> 0, d["cons"][12, 2] -> 0, d["cons"][12, 3] -> 0, d["cons"][12, 4] -> 0, d["cons"][12, 5] -> 0, d["cons"][12, 6] -> 0, d["cons"][12, 7] -> 0, d["cons"][12, 8] -> 0, d["cons"][12, 9] -> 0, d["cons"][12, 10] -> 0, d["cons"][12, 11] -> 0, d["cons"][12, 12] -> 0, 
  d["cons"][12, 13] -> 0, d["cons"][13, 1] -> -((Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2))), d["cons"][13, 2] -> 0, d["cons"][13, 3] -> 0, d["cons"][13, 4] -> (Pi*(-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6))/(4*(-1 + \[Gamma])*(1 + \[Gamma])^2), 
  d["cons"][13, 5] -> (Pi*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6))/(4*(-1 + \[Gamma])*(1 + \[Gamma])^2), d["cons"][13, 6] -> 0, d["cons"][13, 7] -> 0, d["cons"][13, 8] -> 0, d["cons"][13, 9] -> 0, d["cons"][13, 10] -> (Pi*(-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^2), 
  d["cons"][13, 11] -> (Pi*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^2), d["cons"][13, 12] -> 0, d["cons"][13, 13] -> 0, d["cons"][14, 1] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4))/((-1 + \[Gamma])*(1 + \[Gamma])^2), d["cons"][14, 2] -> 0, d["cons"][14, 3] -> 0, d["cons"][14, 4] -> (12*Pi*\[Gamma]*(-9 + 30*\[Gamma] - 39*\[Gamma]^2 - 20*\[Gamma]^3 + 30*\[Gamma]^4))/(1 + \[Gamma])^2, 
  d["cons"][14, 5] -> (24*Pi*\[Gamma]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])*(1 + \[Gamma])^2), d["cons"][14, 6] -> 0, d["cons"][14, 7] -> 0, d["cons"][14, 8] -> 0, d["cons"][14, 9] -> 0, d["cons"][14, 10] -> (3*Pi*\[Gamma]*(-9 + 30*\[Gamma] - 39*\[Gamma]^2 - 20*\[Gamma]^3 + 30*\[Gamma]^4))/(1 + \[Gamma])^2, d["cons"][14, 11] -> (6*Pi*\[Gamma]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])*(1 + \[Gamma])^2), d["cons"][14, 12] -> 0, d["cons"][14, 13] -> 0, 
  d["cons"][15, 1] -> (3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4))/(8*Sqrt[-1 + \[Gamma]^2]), d["cons"][15, 2] -> 0, d["cons"][15, 3] -> 0, d["cons"][15, 4] -> (6*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(1 + \[Gamma]), d["cons"][15, 5] -> (3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(2*(1 + \[Gamma])), d["cons"][15, 6] -> 0, d["cons"][15, 7] -> 0, d["cons"][15, 8] -> 0, d["cons"][15, 9] -> 0, 
  d["cons"][15, 10] -> (3*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(2*(1 + \[Gamma])), d["cons"][15, 11] -> (3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(1 + \[Gamma])), d["cons"][15, 12] -> 0, d["cons"][15, 13] -> 0, d["cons"][16, 1] -> (3*Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 70*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2)), d["cons"][16, 2] -> 0, d["cons"][16, 3] -> 0, d["cons"][16, 4] -> -((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(-1 + \[Gamma]^2)), 
  d["cons"][16, 5] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2))), d["cons"][16, 6] -> 0, d["cons"][16, 7] -> 0, d["cons"][16, 8] -> 0, d["cons"][16, 9] -> 0, d["cons"][16, 10] -> -((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2))), d["cons"][16, 11] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2))), d["cons"][16, 12] -> 0, d["cons"][16, 13] -> 0, 
  d["cons"][17, 1] -> -((21*Pi*Sqrt[-1 + \[Gamma]^2]*(169 + 380*\[Gamma]^2))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma]))), d["cons"][17, 2] -> 0, d["cons"][17, 3] -> 0, d["cons"][17, 4] -> -((3*Pi*\[Gamma]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma]))), d["cons"][17, 5] -> -((Pi*\[Gamma]*(2476 + 2335*\[Gamma]^2))/((-1 + \[Gamma])^2*(1 + \[Gamma]))), d["cons"][17, 6] -> 0, d["cons"][17, 7] -> 0, d["cons"][17, 8] -> 0, d["cons"][17, 9] -> 0, 
  d["cons"][17, 10] -> -((3*Pi*\[Gamma]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma]))), d["cons"][17, 11] -> -((Pi*\[Gamma]*(2476 + 2335*\[Gamma]^2))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma]))), d["cons"][17, 12] -> 0, d["cons"][17, 13] -> 0, d["cons"][18, 1] -> -((3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2))/(16*(-1 + \[Gamma]^2)^(3/2))), d["cons"][18, 2] -> 0, d["cons"][18, 3] -> 0, d["cons"][18, 4] -> -((Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)^2)), 
  d["cons"][18, 5] -> -((Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(2*(-1 + \[Gamma]^2)^2)), d["cons"][18, 6] -> 0, d["cons"][18, 7] -> 0, d["cons"][18, 8] -> 0, d["cons"][18, 9] -> 0, d["cons"][18, 10] -> -((Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^2)), d["cons"][18, 11] -> -((Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(8*(-1 + \[Gamma]^2)^2)), d["cons"][18, 12] -> 0, d["cons"][18, 13] -> 0, 
  d["cons"][19, 1] -> (3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3))/(16*(-1 + \[Gamma]^2)^(3/2)), d["cons"][19, 2] -> 0, d["cons"][19, 3] -> 0, d["cons"][19, 4] -> (Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(4*(-1 + \[Gamma]^2)^2), d["cons"][19, 5] -> (Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(2*(-1 + \[Gamma]^2)^2), d["cons"][19, 6] -> 0, d["cons"][19, 7] -> 0, d["cons"][19, 8] -> 0, d["cons"][19, 9] -> 0, 
  d["cons"][19, 10] -> (Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^2), d["cons"][19, 11] -> (Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^2), d["cons"][19, 12] -> 0, d["cons"][19, 13] -> 0, 
  dBar["cons"][1, 1] -> (Pi*(45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (37478 + 288*Pi^2)*\[Gamma]^7 - 8*(7981 + 228*Pi^2)*\[Gamma]^8 + 20*(2377 + 126*Pi^2)*\[Gamma]^9 + 16*(617 + 138*Pi^2)*\[Gamma]^10 - 2*(8069 + 3312*Pi^2)*\[Gamma]^11 + 16*(-883 + 66*Pi^2)*\[Gamma]^12 + 48*(-163 + 107*Pi^2)*\[Gamma]^13 - 160*(-149 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(5/2)), 
  dBar["cons"][1, 2] -> -((27*Pi^2*(1 + 2*\[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(9 + 86*\[Gamma]^2 - 496*\[Gamma]^4 + 888*\[Gamma]^6 - 752*\[Gamma]^8 + 256*\[Gamma]^10))/(96*(-1 + \[Gamma]^2)^4)), dBar["cons"][1, 3] -> (27*Pi^2*(2 + \[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*\[Gamma]*(227 - 1084*\[Gamma]^2 + 1920*\[Gamma]^4 - 1568*\[Gamma]^6 + 496*\[Gamma]^8))/(96*(-1 + \[Gamma]^2)^4), 
  dBar["cons"][1, 4] -> (1/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^3))*(Pi*(-105 + 1000*\[Gamma]^2 - 5302*\[Gamma]^4 + 21988*\[Gamma]^6 - 3*(75195 + 256*Pi^2)*\[Gamma]^8 + (451488 + 3597*Pi^2)*\[Gamma]^9 - 8*(41761 + 912*Pi^2)*\[Gamma]^10 + (78121 + 5034*Pi^2)*\[Gamma]^11 + 6*(32777 + 2176*Pi^2)*\[Gamma]^12 - (206296 + 28869*Pi^2)*\[Gamma]^13 - 4*(33275 + 288*Pi^2)*\[Gamma]^14 + 18*(2131 + 2086*Pi^2)*\[Gamma]^15 - 128*(-1829 + 30*Pi^2)*\[Gamma]^16 - 15*(3176 + 2019*Pi^2)*\[Gamma]^17 - 104800*\[Gamma]^18 + 225*(49 + 74*Pi^2)*\[Gamma]^19 + 
      22050*\[Gamma]^20 - 3675*Pi^2*\[Gamma]^21)), dBar["cons"][1, 5] -> -((Pi*(105 - 600*\[Gamma]^2 + 2542*\[Gamma]^4 - 10092*\[Gamma]^6 + (107545 + 288*Pi^2)*\[Gamma]^8 - 8*(27559 + 192*Pi^2)*\[Gamma]^9 + 4*(37931 + 768*Pi^2)*\[Gamma]^10 - 8*(1823 + 96*Pi^2)*\[Gamma]^11 - 8*(8333 + 696*Pi^2)*\[Gamma]^12 + 24*(3385 + 256*Pi^2)*\[Gamma]^13 + 48*(-603 + 16*Pi^2)*\[Gamma]^14 - 24*(-421 + 160*Pi^2)*\[Gamma]^15 + 1440*(-9 + Pi^2)*\[Gamma]^16 + 2016*\[Gamma]^17))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^3)), 
  dBar["cons"][1, 6] -> -((\[Gamma]*(9*Pi^2*(-12 - 21*\[Gamma] + 92*\[Gamma]^2 + 161*\[Gamma]^3 - 180*\[Gamma]^4 - 315*\[Gamma]^5 + 100*\[Gamma]^6 + 175*\[Gamma]^7) + 64*(-171 + 206*\[Gamma]^2 + 612*\[Gamma]^4 - 888*\[Gamma]^6 + 256*\[Gamma]^8)))/(24*(-1 + \[Gamma]^2)^(7/2))), dBar["cons"][1, 7] -> -((\[Gamma]*(9*Pi^2*(-9 - 21*\[Gamma] + 69*\[Gamma]^2 + 161*\[Gamma]^3 - 135*\[Gamma]^4 - 315*\[Gamma]^5 + 75*\[Gamma]^6 + 175*\[Gamma]^7) + 256*(-39 + 29*\[Gamma]^2 + 195*\[Gamma]^4 - 246*\[Gamma]^6 + 64*\[Gamma]^8)))/(24*(-1 + \[Gamma]^2)^(7/2))), 
  dBar["cons"][1, 8] -> (9*Pi^2*\[Gamma]*(-21 - 12*\[Gamma] + 161*\[Gamma]^2 + 92*\[Gamma]^3 - 315*\[Gamma]^4 - 180*\[Gamma]^5 + 175*\[Gamma]^6 + 100*\[Gamma]^7) + 64*(-123 - 160*\[Gamma]^2 + 1530*\[Gamma]^4 - 1824*\[Gamma]^6 + 592*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^(7/2)), dBar["cons"][1, 9] -> (9*Pi^2*\[Gamma]*(-21 - 9*\[Gamma] + 161*\[Gamma]^2 + 69*\[Gamma]^3 - 315*\[Gamma]^4 - 135*\[Gamma]^5 + 175*\[Gamma]^6 + 75*\[Gamma]^7) + 64*(-123 - 145*\[Gamma]^2 + 1440*\[Gamma]^4 - 1656*\[Gamma]^6 + 496*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^(7/2)), 
  dBar["cons"][1, 10] -> -((1/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^3))*(Pi*(105 - 1000*\[Gamma]^2 + 5302*\[Gamma]^4 - 21988*\[Gamma]^6 + 3*(75003 + 256*Pi^2)*\[Gamma]^8 - 33*(13760 + 109*Pi^2)*\[Gamma]^9 + 8*(43201 + 912*Pi^2)*\[Gamma]^10 - (59401 + 5034*Pi^2)*\[Gamma]^11 - 6*(39017 + 2176*Pi^2)*\[Gamma]^12 + (167704 + 28869*Pi^2)*\[Gamma]^13 + 4*(41243 + 288*Pi^2)*\[Gamma]^14 - 18*(851 + 2086*Pi^2)*\[Gamma]^15 + 128*(-1859 + 30*Pi^2)*\[Gamma]^16 + 15*(3176 + 2019*Pi^2)*\[Gamma]^17 + 104800*\[Gamma]^18 - 225*(49 + 74*Pi^2)*\[Gamma]^19 - 
       22050*\[Gamma]^20 + 3675*Pi^2*\[Gamma]^21))), dBar["cons"][1, 11] -> -((Pi*(105 - 600*\[Gamma]^2 + 2542*\[Gamma]^4 - 10092*\[Gamma]^6 + (107257 + 288*Pi^2)*\[Gamma]^8 - 8*(27487 + 192*Pi^2)*\[Gamma]^9 + 4*(39155 + 768*Pi^2)*\[Gamma]^10 - 8*(2303 + 96*Pi^2)*\[Gamma]^11 - 8*(10205 + 696*Pi^2)*\[Gamma]^12 + 24*(3577 + 256*Pi^2)*\[Gamma]^13 + 48*(-375 + 16*Pi^2)*\[Gamma]^14 + (9144 - 3840*Pi^2)*\[Gamma]^15 + 1440*(-9 + Pi^2)*\[Gamma]^16 + 2016*\[Gamma]^17))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^3)), 
  dBar["cons"][1, 12] -> (Pi^2*(27 + 378*\[Gamma] - 513*\[Gamma]^2 - 2520*\[Gamma]^3 + 945*\[Gamma]^4 + 3150*\[Gamma]^5 - 75*\[Gamma]^6) + 256*(43 + 114*\[Gamma]^2 - 360*\[Gamma]^4 + 128*\[Gamma]^6))/(96*(-1 + \[Gamma]^2)^(5/2)), dBar["cons"][1, 13] -> -((256*\[Gamma]*(14 - 151*\[Gamma]^2 + 92*\[Gamma]^4) + 9*Pi^2*(3 + 9*\[Gamma] - 48*\[Gamma]^2 - 60*\[Gamma]^3 + 85*\[Gamma]^4 + 75*\[Gamma]^5))/(48*(-1 + \[Gamma]^2)^(5/2))), 
  dBar["cons"][2, 1] -> (Pi*\[Gamma]*(-3453 + 10512*\[Gamma] - 7142*\[Gamma]^2 - 5280*\[Gamma]^3 + 5279*\[Gamma]^4 + 1008*\[Gamma]^5 + 48*\[Gamma]^6 - 1440*\[Gamma]^7 + 420*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2)), dBar["cons"][2, 2] -> (16*\[Gamma]*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^2, dBar["cons"][2, 3] -> -((16*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^2), 
  dBar["cons"][2, 4] -> (Pi*\[Gamma]*(-4296 + 13983*\[Gamma] - 14017*\[Gamma]^2 - 5143*\[Gamma]^3 + 12529*\[Gamma]^4 - 776*\[Gamma]^5 - 1480*\[Gamma]^6 - 1340*\[Gamma]^7 + 420*\[Gamma]^8))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), dBar["cons"][2, 5] -> (Pi*\[Gamma]*(-1980 + 6252*\[Gamma] - 6012*\[Gamma]^2 - 2377*\[Gamma]^3 + 5563*\[Gamma]^4 - 429*\[Gamma]^5 - 765*\[Gamma]^6 - 510*\[Gamma]^7 + 210*\[Gamma]^8))/(2*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), dBar["cons"][2, 6] -> (32*\[Gamma]^2*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), 
  dBar["cons"][2, 7] -> (32*\[Gamma]^2*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), dBar["cons"][2, 8] -> -((32*\[Gamma]*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2)), dBar["cons"][2, 9] -> -((32*\[Gamma]*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2)), dBar["cons"][2, 10] -> (Pi*\[Gamma]*(-4296 + 13983*\[Gamma] - 14017*\[Gamma]^2 - 5143*\[Gamma]^3 + 12529*\[Gamma]^4 - 776*\[Gamma]^5 - 1480*\[Gamma]^6 - 1340*\[Gamma]^7 + 420*\[Gamma]^8))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), 
  dBar["cons"][2, 11] -> (Pi*\[Gamma]*(-1980 + 6252*\[Gamma] - 6012*\[Gamma]^2 - 2377*\[Gamma]^3 + 5563*\[Gamma]^4 - 429*\[Gamma]^5 - 765*\[Gamma]^6 - 510*\[Gamma]^7 + 210*\[Gamma]^8))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), dBar["cons"][2, 12] -> -((32*\[Gamma]*(9 + 8*\[Gamma]^2 - 40*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2)), dBar["cons"][2, 13] -> (16*(3 - 3*\[Gamma]^2 - 38*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), 
  dBar["cons"][3, 1] -> (Pi*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^(3/2)), dBar["cons"][3, 2] -> 0, dBar["cons"][3, 3] -> 0, dBar["cons"][3, 4] -> -((Pi*(11232 + 37316*\[Gamma] + 80677*\[Gamma]^2 + 46432*\[Gamma]^3 + 8726*\[Gamma]^4 + 15060*\[Gamma]^5 + 15984*\[Gamma]^6 + 840*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(16*(-1 + \[Gamma]^2)^2)), 
  dBar["cons"][3, 5] -> -((Pi*(2589 + 8608*\[Gamma] + 17551*\[Gamma]^2 + 9890*\[Gamma]^3 + 3051*\[Gamma]^4 + 3084*\[Gamma]^5 + 489*\[Gamma]^6 + 210*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^2)), dBar["cons"][3, 6] -> 0, dBar["cons"][3, 7] -> 0, dBar["cons"][3, 8] -> 0, dBar["cons"][3, 9] -> 0, dBar["cons"][3, 10] -> -((Pi*(11232 + 37316*\[Gamma] + 80677*\[Gamma]^2 + 46432*\[Gamma]^3 + 8726*\[Gamma]^4 + 15060*\[Gamma]^5 + 15984*\[Gamma]^6 + 840*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(64*(-1 + \[Gamma]^2)^2)), 
  dBar["cons"][3, 11] -> -((Pi*(2589 + 8608*\[Gamma] + 17551*\[Gamma]^2 + 9890*\[Gamma]^3 + 3051*\[Gamma]^4 + 3084*\[Gamma]^5 + 489*\[Gamma]^6 + 210*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^2)), dBar["cons"][3, 12] -> 0, dBar["cons"][3, 13] -> 0, dBar["cons"][4, 1] -> (3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(7/2)), dBar["cons"][4, 2] -> 0, dBar["cons"][4, 3] -> 0, dBar["cons"][4, 4] -> (15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^3), 
  dBar["cons"][4, 5] -> (3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(2*(-1 + \[Gamma]^2)^3), dBar["cons"][4, 6] -> 0, dBar["cons"][4, 7] -> 0, dBar["cons"][4, 8] -> 0, dBar["cons"][4, 9] -> 0, dBar["cons"][4, 10] -> (15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^3), dBar["cons"][4, 11] -> (3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^3), dBar["cons"][4, 12] -> 0, dBar["cons"][4, 13] -> 0, 
  dBar["cons"][5, 1] -> -((3*Pi*\[Gamma]*(63 + 768*\[Gamma]^2 - 645*\[Gamma]^4 + 70*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2))), dBar["cons"][5, 2] -> 0, dBar["cons"][5, 3] -> 0, dBar["cons"][5, 4] -> -((15*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^2)), dBar["cons"][5, 5] -> -((3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(-1 + \[Gamma]^2)^2), dBar["cons"][5, 6] -> 0, dBar["cons"][5, 7] -> 0, dBar["cons"][5, 8] -> 0, dBar["cons"][5, 9] -> 0, 
  dBar["cons"][5, 10] -> -((15*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^2)), dBar["cons"][5, 11] -> -((3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^2)), dBar["cons"][5, 12] -> 0, dBar["cons"][5, 13] -> 0, dBar["cons"][6, 1] -> (Pi*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^(3/2)), dBar["cons"][6, 2] -> 0, dBar["cons"][6, 3] -> 0, 
  dBar["cons"][6, 4] -> (Pi*(5824 + 40141*\[Gamma]^2 + 2662*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(8*(-1 + \[Gamma]^2)^2), dBar["cons"][6, 5] -> (32*Pi*(21 + 134*\[Gamma]^2 + 30*\[Gamma]^4))/(-1 + \[Gamma]^2)^2, dBar["cons"][6, 6] -> 0, dBar["cons"][6, 7] -> 0, dBar["cons"][6, 8] -> 0, dBar["cons"][6, 9] -> 0, dBar["cons"][6, 10] -> (Pi*(5824 + 40141*\[Gamma]^2 + 2662*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(32*(-1 + \[Gamma]^2)^2), 
  dBar["cons"][6, 11] -> (8*Pi*(21 + 134*\[Gamma]^2 + 30*\[Gamma]^4))/(-1 + \[Gamma]^2)^2, dBar["cons"][6, 12] -> 0, dBar["cons"][6, 13] -> 0, dBar["cons"][7, 1] -> -((3*Pi*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3))/(2*Sqrt[-1 + \[Gamma]^2])), dBar["cons"][7, 2] -> 0, dBar["cons"][7, 3] -> 0, dBar["cons"][7, 4] -> -((12*Pi*(2 + 20*\[Gamma] + 23*\[Gamma]^2 + 50*\[Gamma]^3 + 10*\[Gamma]^4))/(-1 + \[Gamma]^2)), dBar["cons"][7, 5] -> -((6*Pi*(3 + 32*\[Gamma] + 38*\[Gamma]^2 + 80*\[Gamma]^3 + 15*\[Gamma]^4))/(-1 + \[Gamma]^2)), 
  dBar["cons"][7, 6] -> 0, dBar["cons"][7, 7] -> 0, dBar["cons"][7, 8] -> 0, dBar["cons"][7, 9] -> 0, dBar["cons"][7, 10] -> -((3*Pi*(2 + 20*\[Gamma] + 23*\[Gamma]^2 + 50*\[Gamma]^3 + 10*\[Gamma]^4))/(-1 + \[Gamma]^2)), dBar["cons"][7, 11] -> -((3*Pi*(3 + 32*\[Gamma] + 38*\[Gamma]^2 + 80*\[Gamma]^3 + 15*\[Gamma]^4))/(2*(-1 + \[Gamma]^2))), dBar["cons"][7, 12] -> 0, dBar["cons"][7, 13] -> 0, 
  dBar["cons"][8, 1] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5))/(8*(-1 + \[Gamma]))), dBar["cons"][8, 2] -> 0, dBar["cons"][8, 3] -> 0, dBar["cons"][8, 4] -> (3*Pi*(-256 - 943*\[Gamma] - 2001*\[Gamma]^2 - 2075*\[Gamma]^3 + 795*\[Gamma]^4 + 1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8))/(32*(-1 + \[Gamma])), dBar["cons"][8, 5] -> -((6*Pi*(3 + 13*\[Gamma] + 25*\[Gamma]^2 + 15*\[Gamma]^3))/(-1 + \[Gamma])), dBar["cons"][8, 6] -> 0, dBar["cons"][8, 7] -> 0, 
  dBar["cons"][8, 8] -> 0, dBar["cons"][8, 9] -> 0, dBar["cons"][8, 10] -> (3*Pi*(-256 - 943*\[Gamma] - 2001*\[Gamma]^2 - 2075*\[Gamma]^3 + 795*\[Gamma]^4 + 1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8))/(128*(-1 + \[Gamma])), dBar["cons"][8, 11] -> -((3*Pi*(3 + 13*\[Gamma] + 25*\[Gamma]^2 + 15*\[Gamma]^3))/(2*(-1 + \[Gamma]))), dBar["cons"][8, 12] -> 0, dBar["cons"][8, 13] -> 0, dBar["cons"][9, 1] -> (3*Pi*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6))/(4*Sqrt[-1 + \[Gamma]^2]), dBar["cons"][9, 2] -> 0, 
  dBar["cons"][9, 3] -> 0, dBar["cons"][9, 4] -> -((3*Pi*\[Gamma]*(1361 + 2324*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8))/(16*(-1 + \[Gamma]^2))), dBar["cons"][9, 5] -> -((96*Pi*\[Gamma]*(2 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2)), dBar["cons"][9, 6] -> 0, dBar["cons"][9, 7] -> 0, dBar["cons"][9, 8] -> 0, dBar["cons"][9, 9] -> 0, dBar["cons"][9, 10] -> -((3*Pi*\[Gamma]*(1361 + 2324*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8))/(64*(-1 + \[Gamma]^2))), 
  dBar["cons"][9, 11] -> -((24*Pi*\[Gamma]*(2 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2)), dBar["cons"][9, 12] -> 0, dBar["cons"][9, 13] -> 0, dBar["cons"][10, 1] -> 0, dBar["cons"][10, 2] -> 0, dBar["cons"][10, 3] -> 0, dBar["cons"][10, 4] -> 0, dBar["cons"][10, 5] -> 0, dBar["cons"][10, 6] -> 0, dBar["cons"][10, 7] -> 0, dBar["cons"][10, 8] -> 0, dBar["cons"][10, 9] -> 0, dBar["cons"][10, 10] -> 0, dBar["cons"][10, 11] -> 0, dBar["cons"][10, 12] -> 0, 
  dBar["cons"][10, 13] -> 0, dBar["cons"][11, 1] -> 0, dBar["cons"][11, 2] -> 0, dBar["cons"][11, 3] -> 0, dBar["cons"][11, 4] -> 0, dBar["cons"][11, 5] -> 0, dBar["cons"][11, 6] -> 0, dBar["cons"][11, 7] -> 0, dBar["cons"][11, 8] -> 0, dBar["cons"][11, 9] -> 0, dBar["cons"][11, 10] -> 0, dBar["cons"][11, 11] -> 0, dBar["cons"][11, 12] -> 0, dBar["cons"][11, 13] -> 0, dBar["cons"][12, 1] -> 0, dBar["cons"][12, 2] -> 0, 
  dBar["cons"][12, 3] -> 0, dBar["cons"][12, 4] -> 0, dBar["cons"][12, 5] -> 0, dBar["cons"][12, 6] -> 0, dBar["cons"][12, 7] -> 0, dBar["cons"][12, 8] -> 0, dBar["cons"][12, 9] -> 0, dBar["cons"][12, 10] -> 0, dBar["cons"][12, 11] -> 0, dBar["cons"][12, 12] -> 0, dBar["cons"][12, 13] -> 0, dBar["cons"][13, 1] -> -((Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2))), 
  dBar["cons"][13, 2] -> 0, dBar["cons"][13, 3] -> 0, dBar["cons"][13, 4] -> (Pi*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6))/(4*(-1 + \[Gamma])*(1 + \[Gamma])^2), dBar["cons"][13, 5] -> (Pi*(-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6))/(4*(-1 + \[Gamma])*(1 + \[Gamma])^2), dBar["cons"][13, 6] -> 0, dBar["cons"][13, 7] -> 0, dBar["cons"][13, 8] -> 0, dBar["cons"][13, 9] -> 0, 
  dBar["cons"][13, 10] -> (Pi*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^2), dBar["cons"][13, 11] -> (Pi*(-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^2), dBar["cons"][13, 12] -> 0, dBar["cons"][13, 13] -> 0, dBar["cons"][14, 1] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4))/((-1 + \[Gamma])*(1 + \[Gamma])^2), 
  dBar["cons"][14, 2] -> 0, dBar["cons"][14, 3] -> 0, dBar["cons"][14, 4] -> (24*Pi*\[Gamma]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])*(1 + \[Gamma])^2), dBar["cons"][14, 5] -> (12*Pi*\[Gamma]*(-9 + 30*\[Gamma] - 39*\[Gamma]^2 - 20*\[Gamma]^3 + 30*\[Gamma]^4))/(1 + \[Gamma])^2, dBar["cons"][14, 6] -> 0, dBar["cons"][14, 7] -> 0, dBar["cons"][14, 8] -> 0, dBar["cons"][14, 9] -> 0, 
  dBar["cons"][14, 10] -> (6*Pi*\[Gamma]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])*(1 + \[Gamma])^2), dBar["cons"][14, 11] -> (3*Pi*\[Gamma]*(-9 + 30*\[Gamma] - 39*\[Gamma]^2 - 20*\[Gamma]^3 + 30*\[Gamma]^4))/(1 + \[Gamma])^2, dBar["cons"][14, 12] -> 0, dBar["cons"][14, 13] -> 0, dBar["cons"][15, 1] -> (3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4))/(8*Sqrt[-1 + \[Gamma]^2]), dBar["cons"][15, 2] -> 0, dBar["cons"][15, 3] -> 0, 
  dBar["cons"][15, 4] -> (3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(2*(1 + \[Gamma])), dBar["cons"][15, 5] -> (6*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(1 + \[Gamma]), dBar["cons"][15, 6] -> 0, dBar["cons"][15, 7] -> 0, dBar["cons"][15, 8] -> 0, dBar["cons"][15, 9] -> 0, dBar["cons"][15, 10] -> (3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(1 + \[Gamma])), 
  dBar["cons"][15, 11] -> (3*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(2*(1 + \[Gamma])), dBar["cons"][15, 12] -> 0, dBar["cons"][15, 13] -> 0, dBar["cons"][16, 1] -> (3*Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 70*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2)), dBar["cons"][16, 2] -> 0, dBar["cons"][16, 3] -> 0, dBar["cons"][16, 4] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2))), dBar["cons"][16, 5] -> -((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(-1 + \[Gamma]^2)), 
  dBar["cons"][16, 6] -> 0, dBar["cons"][16, 7] -> 0, dBar["cons"][16, 8] -> 0, dBar["cons"][16, 9] -> 0, dBar["cons"][16, 10] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2))), dBar["cons"][16, 11] -> -((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2))), dBar["cons"][16, 12] -> 0, dBar["cons"][16, 13] -> 0, dBar["cons"][17, 1] -> -((21*Pi*Sqrt[-1 + \[Gamma]^2]*(169 + 380*\[Gamma]^2))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma]))), dBar["cons"][17, 2] -> 0, 
  dBar["cons"][17, 3] -> 0, dBar["cons"][17, 4] -> -((Pi*\[Gamma]*(2476 + 2335*\[Gamma]^2))/((-1 + \[Gamma])^2*(1 + \[Gamma]))), dBar["cons"][17, 5] -> -((3*Pi*\[Gamma]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma]))), dBar["cons"][17, 6] -> 0, dBar["cons"][17, 7] -> 0, dBar["cons"][17, 8] -> 0, dBar["cons"][17, 9] -> 0, dBar["cons"][17, 10] -> -((Pi*\[Gamma]*(2476 + 2335*\[Gamma]^2))/(4*(-1 + \[Gamma])^2*(1 + \[Gamma]))), 
  dBar["cons"][17, 11] -> -((3*Pi*\[Gamma]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma]))), dBar["cons"][17, 12] -> 0, dBar["cons"][17, 13] -> 0, dBar["cons"][18, 1] -> -((3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2))/(16*(-1 + \[Gamma]^2)^(3/2))), dBar["cons"][18, 2] -> 0, dBar["cons"][18, 3] -> 0, dBar["cons"][18, 4] -> -((Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(2*(-1 + \[Gamma]^2)^2)), 
  dBar["cons"][18, 5] -> -((Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)^2)), dBar["cons"][18, 6] -> 0, dBar["cons"][18, 7] -> 0, dBar["cons"][18, 8] -> 0, dBar["cons"][18, 9] -> 0, dBar["cons"][18, 10] -> -((Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(8*(-1 + \[Gamma]^2)^2)), dBar["cons"][18, 11] -> -((Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^2)), dBar["cons"][18, 12] -> 0, 
  dBar["cons"][18, 13] -> 0, dBar["cons"][19, 1] -> (3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3))/(16*(-1 + \[Gamma]^2)^(3/2)), dBar["cons"][19, 2] -> 0, dBar["cons"][19, 3] -> 0, dBar["cons"][19, 4] -> (Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(2*(-1 + \[Gamma]^2)^2), dBar["cons"][19, 5] -> (Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(4*(-1 + \[Gamma]^2)^2), dBar["cons"][19, 6] -> 0, dBar["cons"][19, 7] -> 0, 
  dBar["cons"][19, 8] -> 0, dBar["cons"][19, 9] -> 0, dBar["cons"][19, 10] -> (Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^2), dBar["cons"][19, 11] -> (Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^2), dBar["cons"][19, 12] -> 0, dBar["cons"][19, 13] -> 0, c["cons"][1] -> (3*Pi*(-3 + 377*\[Gamma]^2 - 1017*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^(5/2)), 
  c["cons"][2] -> -((9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^4)), c["cons"][3] -> (\[Gamma]*(9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8)))/(32*(-1 + \[Gamma]^2)^4), c["cons"][4] -> (3*Pi*\[Gamma]*(-95 + 697*\[Gamma]^2 - 1149*\[Gamma]^4 + 515*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), c["cons"][5] -> (Pi*\[Gamma]*(-69 + 503*\[Gamma]^2 - 863*\[Gamma]^4 + 413*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^3), 
  c["cons"][6] -> (\[Gamma]*(-9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) - 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2)), c["cons"][7] -> (\[Gamma]*(Pi^2*(9 - 69*\[Gamma]^2 + 135*\[Gamma]^4 - 75*\[Gamma]^6) - 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), c["cons"][8] -> (\[Gamma]^2*(9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2)), 
  c["cons"][9] -> (\[Gamma]^2*(3*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), c["cons"][10] -> (3*Pi*\[Gamma]*(-143 + 1001*\[Gamma]^2 - 1437*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^3), c["cons"][11] -> (Pi*\[Gamma]*(-9 + 79*\[Gamma]^2 + 5*\[Gamma]^4 - 107*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^3), c["cons"][12] -> (9*Pi^2*(1 - 14*\[Gamma]^2 + 25*\[Gamma]^4) + 64*(3 - 48*\[Gamma]^2 + 80*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(5/2)), 
  c["cons"][13] -> -((\[Gamma]*(64*(3 - 20*\[Gamma]^2 + 24*\[Gamma]^4) + Pi^2*(9 - 60*\[Gamma]^2 + 75*\[Gamma]^4)))/(4*(-1 + \[Gamma]^2)^(5/2))), cBar["cons"][1] -> (3*Pi*(-3 + 377*\[Gamma]^2 - 1017*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^(5/2)), cBar["cons"][2] -> -((\[Gamma]*(9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8)))/(32*(-1 + \[Gamma]^2)^4)), 
  cBar["cons"][3] -> (9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^4), cBar["cons"][4] -> (Pi*\[Gamma]*(-69 + 503*\[Gamma]^2 - 863*\[Gamma]^4 + 413*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^3), cBar["cons"][5] -> (3*Pi*\[Gamma]*(-95 + 697*\[Gamma]^2 - 1149*\[Gamma]^4 + 515*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), cBar["cons"][6] -> (\[Gamma]^2*(Pi^2*(9 - 69*\[Gamma]^2 + 135*\[Gamma]^4 - 75*\[Gamma]^6) - 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), 
  cBar["cons"][7] -> -((\[Gamma]^2*(9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2))), cBar["cons"][8] -> (\[Gamma]*(3*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), cBar["cons"][9] -> (\[Gamma]*(9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2)), 
  cBar["cons"][10] -> (Pi*\[Gamma]*(-9 + 79*\[Gamma]^2 + 5*\[Gamma]^4 - 107*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^3), cBar["cons"][11] -> (3*Pi*\[Gamma]*(-143 + 1001*\[Gamma]^2 - 1437*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^3), cBar["cons"][12] -> (\[Gamma]*(64*(3 - 20*\[Gamma]^2 + 24*\[Gamma]^4) + Pi^2*(9 - 60*\[Gamma]^2 + 75*\[Gamma]^4)))/(4*(-1 + \[Gamma]^2)^(5/2)), cBar["cons"][13] -> -((9*Pi^2*(1 - 14*\[Gamma]^2 + 25*\[Gamma]^4) + 64*(3 - 48*\[Gamma]^2 + 80*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(5/2))), 
  d["rad1"][1, 1] -> -((Pi*(102 - 4983*\[Gamma] + 12882*\[Gamma]^2 - 11744*\[Gamma]^3 - 2154*\[Gamma]^4 + 20405*\[Gamma]^5 - 17562*\[Gamma]^6 + 234*\[Gamma]^7 + 1932*\[Gamma]^8 + 840*\[Gamma]^9))/(48*(-1 + \[Gamma]^2)^3)), d["rad1"][1, 2] -> (1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 111920*\[Gamma]^6 - 5763593*\[Gamma]^8 + 66538*\[Gamma]^10 + 3557932*\[Gamma]^12 - 433736*\[Gamma]^14 + 6144*\[Gamma]^16)/(1440*\[Gamma]^6*(-1 + \[Gamma]^2)^(7/2)), 
  d["rad1"][1, 3] -> (-1575 + 8250*\[Gamma]^2 - 35710*\[Gamma]^4 + 142640*\[Gamma]^6 + 5529353*\[Gamma]^8 + 620822*\[Gamma]^10 - 4517932*\[Gamma]^12 + 1063496*\[Gamma]^14 - 159744*\[Gamma]^16)/(1440*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), d["rad1"][1, 4] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(2745 + 16734*\[Gamma] - 66673*\[Gamma]^2 + 49436*\[Gamma]^3 + 19273*\[Gamma]^4 - 70502*\[Gamma]^5 + 75921*\[Gamma]^6 - 8268*\[Gamma]^7 - 11874*\[Gamma]^8 - 3528*\[Gamma]^9))/(48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), 
  d["rad1"][1, 5] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(3425 + 19391*\[Gamma] - 74257*\[Gamma]^2 + 51859*\[Gamma]^3 + 17128*\[Gamma]^4 - 71842*\[Gamma]^5 + 90732*\[Gamma]^6 - 14324*\[Gamma]^7 - 14600*\[Gamma]^8 - 3360*\[Gamma]^9))/(48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), d["rad1"][1, 6] -> (-44100 + 276150*\[Gamma]^2 - 988260*\[Gamma]^4 + 2742320*\[Gamma]^6 - 34056777*\[Gamma]^8 - 231321738*\[Gamma]^10 + 113554314*\[Gamma]^12 + 68062564*\[Gamma]^14 - 10619993*\[Gamma]^16 + 143360*\[Gamma]^18)/(5040*\[Gamma]^7*(-1 + \[Gamma]^2)^4), 
  d["rad1"][1, 7] -> -((6300 - 59700*\[Gamma]^2 + 280320*\[Gamma]^4 - 882920*\[Gamma]^6 + 12017723*\[Gamma]^8 + 81649146*\[Gamma]^10 - 38185920*\[Gamma]^12 - 25964698*\[Gamma]^14 + 3991717*\[Gamma]^16 + 49152*\[Gamma]^18)/(1440*\[Gamma]^7*(-1 + \[Gamma]^2)^4)), d["rad1"][1, 8] -> (44100 - 276150*\[Gamma]^2 + 988260*\[Gamma]^4 - 2742320*\[Gamma]^6 + 34916937*\[Gamma]^8 + 225623178*\[Gamma]^10 - 99146634*\[Gamma]^12 - 85373284*\[Gamma]^14 + 20511833*\[Gamma]^16 - 2293760*\[Gamma]^18)/(5040*\[Gamma]^8*(-1 + \[Gamma]^2)^4), 
  d["rad1"][1, 9] -> (6300 - 59700*\[Gamma]^2 + 280320*\[Gamma]^4 - 882920*\[Gamma]^6 + 12263483*\[Gamma]^8 + 80020986*\[Gamma]^10 - 34069440*\[Gamma]^12 - 30910618*\[Gamma]^14 + 6817957*\[Gamma]^16 - 565248*\[Gamma]^18)/(1440*\[Gamma]^8*(-1 + \[Gamma]^2)^4), d["rad1"][1, 10] -> -((Pi*(-3771 + 11274*\[Gamma] - 9482*\[Gamma]^2 - 2070*\[Gamma]^3 + 17153*\[Gamma]^4 - 17658*\[Gamma]^5 + 1848*\[Gamma]^6 + 2550*\[Gamma]^7 + 252*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^(5/2))), 
  d["rad1"][1, 11] -> -((Pi*(-3137 + 6654*\[Gamma] + 1906*\[Gamma]^2 - 16640*\[Gamma]^3 + 28657*\[Gamma]^4 - 22074*\[Gamma]^5 + 1350*\[Gamma]^6 + 2492*\[Gamma]^7 + 840*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^(5/2))), d["rad1"][1, 12] -> (-1575 + 30240*\[Gamma]^2 - 204680*\[Gamma]^4 + 7866039*\[Gamma]^6 + 74702982*\[Gamma]^8 - 20091903*\[Gamma]^10 - 41638411*\[Gamma]^12 + 10849628*\[Gamma]^14 + 501760*\[Gamma]^16)/(5040*\[Gamma]^6*(-1 + \[Gamma]^2)^4), 
  d["rad1"][1, 13] -> -((11025 - 72075*\[Gamma]^2 + 232950*\[Gamma]^4 - 269980*\[Gamma]^6 + 39272598*\[Gamma]^8 + 43146758*\[Gamma]^10 - 61636296*\[Gamma]^12 + 9583436*\[Gamma]^14 + 1112064*\[Gamma]^16)/(2880*\[Gamma]^7*(-1 + \[Gamma]^2)^4)), d["rad1"][2, 1] -> (Pi*\[Gamma]*(288 - 279*\[Gamma] - 2496*\[Gamma]^2 + 1482*\[Gamma]^3 + 6432*\[Gamma]^4 - 2979*\[Gamma]^5 - 6144*\[Gamma]^6 + 2460*\[Gamma]^7 + 1920*\[Gamma]^8 - 700*\[Gamma]^9))/(16*(-1 + \[Gamma]^2)^3), 
  d["rad1"][2, 2] -> (525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 805075*\[Gamma]^8 + 3828806*\[Gamma]^10 - 2162610*\[Gamma]^12 - 845022*\[Gamma]^14 + 152040*\[Gamma]^16 + 24576*\[Gamma]^18)/(480*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), d["rad1"][2, 3] -> (-525 + 3100*\[Gamma]^2 - 13690*\[Gamma]^4 + 55260*\[Gamma]^6 - 816595*\[Gamma]^8 - 3740486*\[Gamma]^10 + 1901490*\[Gamma]^12 + 1213662*\[Gamma]^14 - 397800*\[Gamma]^16 + 36864*\[Gamma]^18)/(480*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)), 
  d["rad1"][2, 4] -> -((Pi*\[Gamma]*(9 + 3024*\[Gamma] - 1746*\[Gamma]^2 - 15120*\[Gamma]^3 + 6737*\[Gamma]^4 + 20256*\[Gamma]^5 - 7372*\[Gamma]^6 - 7680*\[Gamma]^7 + 2436*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2))), d["rad1"][2, 5] -> -((Pi*\[Gamma]*(51 + 3744*\[Gamma] - 2119*\[Gamma]^2 - 18240*\[Gamma]^3 + 7780*\[Gamma]^4 + 24416*\[Gamma]^5 - 8460*\[Gamma]^6 - 9280*\[Gamma]^7 + 2800*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2))), 
  d["rad1"][2, 6] -> (-2100 + 14550*\[Gamma]^2 - 55640*\[Gamma]^4 + 160880*\[Gamma]^6 - 237420*\[Gamma]^8 + 8602985*\[Gamma]^10 + 13979108*\[Gamma]^12 - 12725290*\[Gamma]^14 - 1410876*\[Gamma]^16 + 426955*\[Gamma]^18 + 32768*\[Gamma]^20)/(240*\[Gamma]^8*(-1 + \[Gamma]^2)^4), d["rad1"][2, 7] -> (-2100 + 21300*\[Gamma]^2 - 106520*\[Gamma]^4 + 354920*\[Gamma]^6 - 543360*\[Gamma]^8 + 21117035*\[Gamma]^10 + 35545254*\[Gamma]^12 - 31555620*\[Gamma]^14 - 4382598*\[Gamma]^16 + 1387465*\[Gamma]^18 + 98304*\[Gamma]^20)/(480*\[Gamma]^8*(-1 + \[Gamma]^2)^4), 
  d["rad1"][2, 8] -> (2100 - 14550*\[Gamma]^2 + 55640*\[Gamma]^4 - 160880*\[Gamma]^6 + 237420*\[Gamma]^8 - 8649065*\[Gamma]^10 - 13671908*\[Gamma]^12 + 11941930*\[Gamma]^14 + 2363196*\[Gamma]^16 - 979915*\[Gamma]^18 + 90112*\[Gamma]^20)/(240*\[Gamma]^9*(-1 + \[Gamma]^2)^4), d["rad1"][2, 9] -> (2100 - 21300*\[Gamma]^2 + 106520*\[Gamma]^4 - 354920*\[Gamma]^6 + 543360*\[Gamma]^8 - 21209195*\[Gamma]^10 - 34930854*\[Gamma]^12 + 29988900*\[Gamma]^14 + 6287238*\[Gamma]^16 - 2493385*\[Gamma]^18 + 147456*\[Gamma]^20)/(480*\[Gamma]^9*(-1 + \[Gamma]^2)^4), 
  d["rad1"][2, 10] -> -((Pi*\[Gamma]*(189 + 648*\[Gamma] - 822*\[Gamma]^2 - 3816*\[Gamma]^3 + 1865*\[Gamma]^4 + 5136*\[Gamma]^5 - 2068*\[Gamma]^6 - 1920*\[Gamma]^7 + 756*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2))), d["rad1"][2, 11] -> -((Pi*\[Gamma]*(177 + 720*\[Gamma] - 700*\[Gamma]^2 - 4128*\[Gamma]^3 + 1603*\[Gamma]^4 + 5552*\[Gamma]^5 - 1860*\[Gamma]^6 - 2080*\[Gamma]^7 + 700*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2))), 
  d["rad1"][2, 12] -> -((75 - 1490*\[Gamma]^2 + 10700*\[Gamma]^4 - 16830*\[Gamma]^6 + 2419670*\[Gamma]^8 + 5864423*\[Gamma]^10 - 4589125*\[Gamma]^12 - 1290771*\[Gamma]^14 + 619540*\[Gamma]^16 + 32768*\[Gamma]^18)/(240*\[Gamma]^7*(-1 + \[Gamma]^2)^4)), d["rad1"][2, 13] -> (-3675 + 26475*\[Gamma]^2 - 93340*\[Gamma]^4 + 139780*\[Gamma]^6 + 3455070*\[Gamma]^8 + 35108458*\[Gamma]^10 + 3998620*\[Gamma]^12 - 27215676*\[Gamma]^14 + 4652640*\[Gamma]^16 + 851968*\[Gamma]^18)/(960*\[Gamma]^8*(-1 + \[Gamma]^2)^4), 
  d["rad1"][3, 1] -> (Pi*(124 - 285*\[Gamma] - 660*\[Gamma]^2 + 1480*\[Gamma]^3 + 400*\[Gamma]^4 - 1425*\[Gamma]^5 + 350*\[Gamma]^7))/(8*(-1 + \[Gamma]^2)^2), d["rad1"][3, 2] -> 0, d["rad1"][3, 3] -> 0, d["rad1"][3, 4] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(141 - 1219*\[Gamma] + 460*\[Gamma]^2 + 5540*\[Gamma]^3 - 2411*\[Gamma]^4 - 5459*\[Gamma]^5 + 1218*\[Gamma]^6 + 1218*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), 
  d["rad1"][3, 5] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(159 - 1401*\[Gamma] + 407*\[Gamma]^2 + 6479*\[Gamma]^3 - 2778*\[Gamma]^4 - 6370*\[Gamma]^5 + 1480*\[Gamma]^6 + 1400*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), d["rad1"][3, 6] -> 0, d["rad1"][3, 7] -> 0, d["rad1"][3, 8] -> 0, d["rad1"][3, 9] -> 0, d["rad1"][3, 10] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-111 - 235*\[Gamma] + 868*\[Gamma]^2 + 548*\[Gamma]^3 - 287*\[Gamma]^4 - 1187*\[Gamma]^5 + 378*\[Gamma]^6 + 378*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), 
  d["rad1"][3, 11] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-171 + 93*\[Gamma] + 386*\[Gamma]^2 + 434*\[Gamma]^3 + 387*\[Gamma]^4 - 1525*\[Gamma]^5 + 430*\[Gamma]^6 + 350*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), d["rad1"][3, 12] -> 0, d["rad1"][3, 13] -> 0, d["rad1"][4, 1] -> 0, d["rad1"][4, 2] -> -((32*\[Gamma]^2*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8))/(-1 + \[Gamma]^2)^(9/2)), d["rad1"][4, 3] -> (32*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8))/(-1 + \[Gamma]^2)^(9/2), d["rad1"][4, 4] -> 0, 
  d["rad1"][4, 5] -> 0, d["rad1"][4, 6] -> -((128*\[Gamma]^3*(141 + 218*\[Gamma]^2 - 208*\[Gamma]^4 - 24*\[Gamma]^6 + 16*\[Gamma]^8))/(-1 + \[Gamma]^2)^5), d["rad1"][4, 7] -> -((192*\[Gamma]^3*(114 + 191*\[Gamma]^2 - 178*\[Gamma]^4 - 24*\[Gamma]^6 + 16*\[Gamma]^8))/(-1 + \[Gamma]^2)^5), d["rad1"][4, 8] -> (128*\[Gamma]^2*(141 + 218*\[Gamma]^2 - 208*\[Gamma]^4 - 24*\[Gamma]^6 + 16*\[Gamma]^8))/(-1 + \[Gamma]^2)^5, d["rad1"][4, 9] -> (192*\[Gamma]^2*(114 + 191*\[Gamma]^2 - 178*\[Gamma]^4 - 24*\[Gamma]^6 + 16*\[Gamma]^8))/(-1 + \[Gamma]^2)^5, d["rad1"][4, 10] -> 0, 
  d["rad1"][4, 11] -> 0, d["rad1"][4, 12] -> (16*\[Gamma]^2*(327 + 838*\[Gamma]^2 - 704*\[Gamma]^4 - 192*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^5, d["rad1"][4, 13] -> -((16*\[Gamma]*(93 + 1276*\[Gamma]^2 + 152*\[Gamma]^4 - 1032*\[Gamma]^6 + 128*\[Gamma]^8 + 64*\[Gamma]^10))/(-1 + \[Gamma]^2)^5), d["rad1"][5, 1] -> 0, d["rad1"][5, 2] -> (\[Gamma]*(-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^(5/2)), d["rad1"][5, 3] -> (9 + 1053*\[Gamma]^2 + 1083*\[Gamma]^4 - 1249*\[Gamma]^6)/(4*(-1 + \[Gamma]^2)^(5/2)), d["rad1"][5, 4] -> 0, 
  d["rad1"][5, 5] -> 0, d["rad1"][5, 6] -> (\[Gamma]^2*(-219 - 1969*\[Gamma]^2 - 405*\[Gamma]^4 + 1249*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d["rad1"][5, 7] -> (36*\[Gamma]^2*(-9 - 83*\[Gamma]^2 - 15*\[Gamma]^4 + 51*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d["rad1"][5, 8] -> (219*\[Gamma] + 1969*\[Gamma]^3 + 405*\[Gamma]^5 - 1249*\[Gamma]^7)/(-1 + \[Gamma]^2)^3, d["rad1"][5, 9] -> -((36*\[Gamma]*(-9 - 83*\[Gamma]^2 - 15*\[Gamma]^4 + 51*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), d["rad1"][5, 10] -> 0, d["rad1"][5, 11] -> 0, 
  d["rad1"][5, 12] -> (411*\[Gamma] + 4145*\[Gamma]^3 + 405*\[Gamma]^5 - 2273*\[Gamma]^7)/(2*(-1 + \[Gamma]^2)^3), d["rad1"][5, 13] -> (-9 - 5580*\[Gamma]^2 - 12006*\[Gamma]^4 + 7508*\[Gamma]^6 + 2023*\[Gamma]^8)/(4*(-1 + \[Gamma]^2)^3), d["rad1"][6, 1] -> 0, d["rad1"][6, 2] -> 0, d["rad1"][6, 3] -> 0, d["rad1"][6, 4] -> 0, d["rad1"][6, 5] -> 0, d["rad1"][6, 6] -> 0, d["rad1"][6, 7] -> 0, d["rad1"][6, 8] -> 0, d["rad1"][6, 9] -> 0, d["rad1"][6, 10] -> 0, d["rad1"][6, 11] -> 0, d["rad1"][6, 12] -> 0, 
  d["rad1"][6, 13] -> 0, d["rad1"][7, 1] -> 0, d["rad1"][7, 2] -> 0, d["rad1"][7, 3] -> 0, d["rad1"][7, 4] -> 0, d["rad1"][7, 5] -> 0, d["rad1"][7, 6] -> 0, d["rad1"][7, 7] -> 0, d["rad1"][7, 8] -> 0, d["rad1"][7, 9] -> 0, d["rad1"][7, 10] -> 0, d["rad1"][7, 11] -> 0, d["rad1"][7, 12] -> 0, d["rad1"][7, 13] -> 0, d["rad1"][8, 1] -> 0, d["rad1"][8, 2] -> 0, d["rad1"][8, 3] -> 0, d["rad1"][8, 4] -> 0, d["rad1"][8, 5] -> 0, 
  d["rad1"][8, 6] -> 0, d["rad1"][8, 7] -> 0, d["rad1"][8, 8] -> 0, d["rad1"][8, 9] -> 0, d["rad1"][8, 10] -> 0, d["rad1"][8, 11] -> 0, d["rad1"][8, 12] -> 0, d["rad1"][8, 13] -> 0, d["rad1"][9, 1] -> 0, d["rad1"][9, 2] -> 0, d["rad1"][9, 3] -> 0, d["rad1"][9, 4] -> 0, d["rad1"][9, 5] -> 0, d["rad1"][9, 6] -> 0, d["rad1"][9, 7] -> 0, d["rad1"][9, 8] -> 0, d["rad1"][9, 9] -> 0, d["rad1"][9, 10] -> 0, d["rad1"][9, 11] -> 0, 
  d["rad1"][9, 12] -> 0, d["rad1"][9, 13] -> 0, d["rad1"][10, 1] -> 0, d["rad1"][10, 2] -> (\[Gamma]*(-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^(5/2)), d["rad1"][10, 3] -> (2039 + 13155*\[Gamma]^2 + 1221*\[Gamma]^4 - 1823*\[Gamma]^6)/(4*(-1 + \[Gamma]^2)^(5/2)), d["rad1"][10, 4] -> 0, d["rad1"][10, 5] -> 0, d["rad1"][10, 6] -> (\[Gamma]^2*(-12005 - 26831*\[Gamma]^2 + 405*\[Gamma]^4 + 1823*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, 
  d["rad1"][10, 7] -> (12*\[Gamma]^2*(-1213 - 2871*\[Gamma]^2 + 45*\[Gamma]^4 + 231*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d["rad1"][10, 8] -> (12005*\[Gamma] + 26831*\[Gamma]^3 - 405*\[Gamma]^5 - 1823*\[Gamma]^7)/(-1 + \[Gamma]^2)^3, d["rad1"][10, 9] -> -((12*\[Gamma]*(-1213 - 2871*\[Gamma]^2 + 45*\[Gamma]^4 + 231*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), d["rad1"][10, 10] -> 0, d["rad1"][10, 11] -> 0, d["rad1"][10, 12] -> (6949*\[Gamma] + 22735*\[Gamma]^3 - 405*\[Gamma]^5 - 3871*\[Gamma]^7)/(2*(-1 + \[Gamma]^2)^3), 
  d["rad1"][10, 13] -> (-3959 - 57268*\[Gamma]^2 - 44058*\[Gamma]^4 + 13996*\[Gamma]^6 + 4121*\[Gamma]^8)/(4*(-1 + \[Gamma]^2)^3), d["rad1"][11, 1] -> 0, d["rad1"][11, 2] -> (2039*\[Gamma] + 13155*\[Gamma]^3 + 1221*\[Gamma]^5 - 1823*\[Gamma]^7)/(8*(-1 + \[Gamma]^2)^(5/2)), d["rad1"][11, 3] -> -((2039 + 13155*\[Gamma]^2 + 1221*\[Gamma]^4 - 1823*\[Gamma]^6)/(8*(-1 + \[Gamma]^2)^(5/2))), d["rad1"][11, 4] -> 0, d["rad1"][11, 5] -> 0, d["rad1"][11, 6] -> (12005*\[Gamma]^2 + 26831*\[Gamma]^4 - 405*\[Gamma]^6 - 1823*\[Gamma]^8)/(2*(-1 + \[Gamma]^2)^3), 
  d["rad1"][11, 7] -> -((6*\[Gamma]^2*(-1213 - 2871*\[Gamma]^2 + 45*\[Gamma]^4 + 231*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), d["rad1"][11, 8] -> (\[Gamma]*(-12005 - 26831*\[Gamma]^2 + 405*\[Gamma]^4 + 1823*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^3), d["rad1"][11, 9] -> (6*\[Gamma]*(-1213 - 2871*\[Gamma]^2 + 45*\[Gamma]^4 + 231*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d["rad1"][11, 10] -> 0, d["rad1"][11, 11] -> 0, d["rad1"][11, 12] -> (\[Gamma]*(-6949 - 22735*\[Gamma]^2 + 405*\[Gamma]^4 + 3871*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^3), 
  d["rad1"][11, 13] -> (3959 + 57268*\[Gamma]^2 + 44058*\[Gamma]^4 - 13996*\[Gamma]^6 - 4121*\[Gamma]^8)/(8*(-1 + \[Gamma]^2)^3), d["rad1"][12, 1] -> 0, d["rad1"][12, 2] -> (32*\[Gamma]*(16 + 111*\[Gamma]^2 + 18*\[Gamma]^4 - 24*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), d["rad1"][12, 3] -> (32*(-16 - 111*\[Gamma]^2 - 18*\[Gamma]^4 + 24*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), d["rad1"][12, 4] -> 0, d["rad1"][12, 5] -> 0, d["rad1"][12, 6] -> -((64*\[Gamma]^2*(-191 - 450*\[Gamma]^2 + 48*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), 
  d["rad1"][12, 7] -> -((96*\[Gamma]^2*(-155 - 390*\[Gamma]^2 + 48*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), d["rad1"][12, 8] -> (64*\[Gamma]*(-191 - 450*\[Gamma]^2 + 48*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d["rad1"][12, 9] -> (96*\[Gamma]*(-155 - 390*\[Gamma]^2 + 48*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d["rad1"][12, 10] -> 0, d["rad1"][12, 11] -> 0, d["rad1"][12, 12] -> (32*\[Gamma]*(-115 - 420*\[Gamma]^2 + 96*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d["rad1"][12, 13] -> -((32*(-31 - 491*\[Gamma]^2 - 438*\[Gamma]^4 + 168*\[Gamma]^6 + 48*\[Gamma]^8))/(-1 + \[Gamma]^2)^3), 
  d["rad1"][13, 1] -> 0, d["rad1"][13, 2] -> 0, d["rad1"][13, 3] -> 0, d["rad1"][13, 4] -> 0, d["rad1"][13, 5] -> 0, d["rad1"][13, 6] -> 0, d["rad1"][13, 7] -> 0, d["rad1"][13, 8] -> 0, d["rad1"][13, 9] -> 0, d["rad1"][13, 10] -> 0, d["rad1"][13, 11] -> 0, d["rad1"][13, 12] -> 0, d["rad1"][13, 13] -> 0, d["rad1"][14, 1] -> 0, 
  d["rad1"][14, 2] -> -((\[Gamma]*(36 - 1209*\[Gamma] + 4212*\[Gamma]^2 - 6422*\[Gamma]^3 + 4332*\[Gamma]^4 + 1755*\[Gamma]^5 - 4996*\[Gamma]^6 + 2100*\[Gamma]^7))/(8*(-1 + \[Gamma]^2)^(5/2))), d["rad1"][14, 3] -> (36 - 1209*\[Gamma] + 4212*\[Gamma]^2 - 6422*\[Gamma]^3 + 4332*\[Gamma]^4 + 1755*\[Gamma]^5 - 4996*\[Gamma]^6 + 2100*\[Gamma]^7)/(8*(-1 + \[Gamma]^2)^(5/2)), d["rad1"][14, 4] -> 0, d["rad1"][14, 5] -> 0, 
  d["rad1"][14, 6] -> -((\[Gamma]*(21 + 3504*\[Gamma] - 17142*\[Gamma]^2 + 31504*\[Gamma]^3 - 26552*\[Gamma]^4 + 6480*\[Gamma]^5 + 14942*\[Gamma]^6 - 19984*\[Gamma]^7 + 7035*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3)), d["rad1"][14, 7] -> -((\[Gamma]*(117 + 10368*\[Gamma] - 52920*\[Gamma]^2 + 95616*\[Gamma]^3 - 77526*\[Gamma]^4 + 17280*\[Gamma]^5 + 44480*\[Gamma]^6 - 58752*\[Gamma]^7 + 20825*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3)), 
  d["rad1"][14, 8] -> (21 + 3504*\[Gamma] - 17142*\[Gamma]^2 + 31504*\[Gamma]^3 - 26552*\[Gamma]^4 + 6480*\[Gamma]^5 + 14942*\[Gamma]^6 - 19984*\[Gamma]^7 + 7035*\[Gamma]^8)/(8*(-1 + \[Gamma]^2)^3), d["rad1"][14, 9] -> (117 + 10368*\[Gamma] - 52920*\[Gamma]^2 + 95616*\[Gamma]^3 - 77526*\[Gamma]^4 + 17280*\[Gamma]^5 + 44480*\[Gamma]^6 - 58752*\[Gamma]^7 + 20825*\[Gamma]^8)/(16*(-1 + \[Gamma]^2)^3), d["rad1"][14, 10] -> 0, d["rad1"][14, 11] -> 0, 
  d["rad1"][14, 12] -> (-15 + 3288*\[Gamma] - 16305*\[Gamma]^2 + 33160*\[Gamma]^3 - 30125*\[Gamma]^4 + 3240*\[Gamma]^5 + 19577*\[Gamma]^6 - 18184*\[Gamma]^7 + 5460*\[Gamma]^8)/(8*(-1 + \[Gamma]^2)^3), d["rad1"][14, 13] -> (-18 + 2439*\[Gamma] - 11160*\[Gamma]^2 + 22095*\[Gamma]^3 - 24012*\[Gamma]^4 + 7005*\[Gamma]^5 + 15016*\[Gamma]^6 - 15475*\[Gamma]^7 + 4046*\[Gamma]^8)/(4*(-1 + \[Gamma]^2)^3), d["rad1"][15, 1] -> 0, d["rad1"][15, 2] -> 0, d["rad1"][15, 3] -> 0, d["rad1"][15, 4] -> 0, d["rad1"][15, 5] -> 0, d["rad1"][15, 6] -> 0, 
  d["rad1"][15, 7] -> 0, d["rad1"][15, 8] -> 0, d["rad1"][15, 9] -> 0, d["rad1"][15, 10] -> 0, d["rad1"][15, 11] -> 0, d["rad1"][15, 12] -> 0, d["rad1"][15, 13] -> 0, d["rad1"][16, 1] -> 0, d["rad1"][16, 2] -> 0, d["rad1"][16, 3] -> 0, d["rad1"][16, 4] -> 0, d["rad1"][16, 5] -> 0, d["rad1"][16, 6] -> 0, d["rad1"][16, 7] -> 0, d["rad1"][16, 8] -> 0, d["rad1"][16, 9] -> 0, d["rad1"][16, 10] -> 0, d["rad1"][16, 11] -> 0, 
  d["rad1"][16, 12] -> 0, d["rad1"][16, 13] -> 0, d["rad1"][17, 1] -> 0, d["rad1"][17, 2] -> 0, d["rad1"][17, 3] -> 0, d["rad1"][17, 4] -> 0, d["rad1"][17, 5] -> 0, d["rad1"][17, 6] -> 0, d["rad1"][17, 7] -> 0, d["rad1"][17, 8] -> 0, d["rad1"][17, 9] -> 0, d["rad1"][17, 10] -> 0, d["rad1"][17, 11] -> 0, d["rad1"][17, 12] -> 0, d["rad1"][17, 13] -> 0, d["rad1"][18, 1] -> 0, d["rad1"][18, 2] -> 0, d["rad1"][18, 3] -> 0, d["rad1"][18, 4] -> 0, 
  d["rad1"][18, 5] -> 0, d["rad1"][18, 6] -> 0, d["rad1"][18, 7] -> 0, d["rad1"][18, 8] -> 0, d["rad1"][18, 9] -> 0, d["rad1"][18, 10] -> 0, d["rad1"][18, 11] -> 0, d["rad1"][18, 12] -> 0, d["rad1"][18, 13] -> 0, d["rad1"][19, 1] -> 0, d["rad1"][19, 2] -> 0, d["rad1"][19, 3] -> 0, d["rad1"][19, 4] -> 0, d["rad1"][19, 5] -> 0, d["rad1"][19, 6] -> 0, d["rad1"][19, 7] -> 0, d["rad1"][19, 8] -> 0, d["rad1"][19, 9] -> 0, d["rad1"][19, 10] -> 0, 
  d["rad1"][19, 11] -> 0, d["rad1"][19, 12] -> 0, d["rad1"][19, 13] -> 0, dBar["rad1"][1, 1] -> (Pi*(1049 + 496*\[Gamma] - 8700*\[Gamma]^2 + 16658*\[Gamma]^3 - 9563*\[Gamma]^4 - 13176*\[Gamma]^5 + 15822*\[Gamma]^6 + 1338*\[Gamma]^7 - 3456*\[Gamma]^8 - 420*\[Gamma]^9))/(48*(-1 + \[Gamma]^2)^3), dBar["rad1"][1, 2] -> (385875 - 1837500*\[Gamma]^2 + 7188300*\[Gamma]^4 - 21241500*\[Gamma]^6 + 767410066*\[Gamma]^8 + 3966858415*\[Gamma]^10 - 3429240286*\[Gamma]^12 - 791542442*\[Gamma]^14 + 393897472*\[Gamma]^16)/(705600*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  dBar["rad1"][1, 3] -> (-385875 + 1837500*\[Gamma]^2 - 7188300*\[Gamma]^4 + 21241500*\[Gamma]^6 - 767410066*\[Gamma]^8 - 3966858415*\[Gamma]^10 + 3429240286*\[Gamma]^12 + 791542442*\[Gamma]^14 - 393897472*\[Gamma]^16)/(705600*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)), dBar["rad1"][1, 4] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(-3580 - 152*\[Gamma] + 23318*\[Gamma]^2 - 30603*\[Gamma]^3 + 20167*\[Gamma]^4 + 13135*\[Gamma]^5 - 41631*\[Gamma]^6 + 6844*\[Gamma]^7 + 9550*\[Gamma]^8 + 840*\[Gamma]^9))/(24*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)), 
  dBar["rad1"][1, 5] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(-6801 + 3526*\[Gamma] + 39205*\[Gamma]^2 - 62281*\[Gamma]^3 + 39674*\[Gamma]^4 + 27141*\[Gamma]^5 - 69234*\[Gamma]^6 + 7818*\[Gamma]^7 + 15912*\[Gamma]^8 + 1848*\[Gamma]^9))/(48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)), dBar["rad1"][1, 6] -> (-5953500 + 52754625*\[Gamma]^2 - 225163575*\[Gamma]^4 + 600758550*\[Gamma]^6 - 898050300*\[Gamma]^8 + 69362795638*\[Gamma]^10 + 86826945422*\[Gamma]^12 - 124367243424*\[Gamma]^14 - 4737549100*\[Gamma]^16 + 6267633664*\[Gamma]^18)/(2419200*\[Gamma]^8*(-1 + \[Gamma]^2)^4), 
  dBar["rad1"][1, 7] -> (-3472875 + 20451375*\[Gamma]^2 - 68682075*\[Gamma]^4 + 168988750*\[Gamma]^6 - 246330350*\[Gamma]^8 + 19680699043*\[Gamma]^10 + 26179204598*\[Gamma]^12 - 36676063002*\[Gamma]^14 - 1369539912*\[Gamma]^16 + 1903848448*\[Gamma]^18)/(705600*\[Gamma]^8*(-1 + \[Gamma]^2)^4), 
  dBar["rad1"][1, 8] -> (5953500 - 52754625*\[Gamma]^2 + 225163575*\[Gamma]^4 - 600758550*\[Gamma]^6 + 898050300*\[Gamma]^8 - 69362795638*\[Gamma]^10 - 86826945422*\[Gamma]^12 + 124367243424*\[Gamma]^14 + 4737549100*\[Gamma]^16 - 6267633664*\[Gamma]^18)/(2419200*\[Gamma]^9*(-1 + \[Gamma]^2)^4), 
  dBar["rad1"][1, 9] -> (3472875 - 20451375*\[Gamma]^2 + 68682075*\[Gamma]^4 - 168988750*\[Gamma]^6 + 246330350*\[Gamma]^8 - 19680699043*\[Gamma]^10 - 26179204598*\[Gamma]^12 + 36676063002*\[Gamma]^14 + 1369539912*\[Gamma]^16 - 1903848448*\[Gamma]^18)/(705600*\[Gamma]^9*(-1 + \[Gamma]^2)^4), dBar["rad1"][1, 10] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(5417 - 14795*\[Gamma] + 5423*\[Gamma]^2 + 21219*\[Gamma]^3 - 36962*\[Gamma]^4 + 12706*\[Gamma]^5 + 12714*\[Gamma]^6 - 1034*\[Gamma]^7 - 4436*\[Gamma]^8 - 420*\[Gamma]^9))/(48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), 
  dBar["rad1"][1, 11] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(3771 - 7525*\[Gamma] - 4096*\[Gamma]^2 + 19429*\[Gamma]^3 - 27404*\[Gamma]^4 + 9768*\[Gamma]^5 + 13815*\[Gamma]^6 - 4140*\[Gamma]^7 - 3906*\[Gamma]^8 + 168*\[Gamma]^9))/(48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), dBar["rad1"][1, 12] -> -((8103375 - 82963125*\[Gamma]^2 + 358408050*\[Gamma]^4 - 465181500*\[Gamma]^6 + 32827237406*\[Gamma]^8 + 110855254798*\[Gamma]^10 - 128131183920*\[Gamma]^12 + 698340532*\[Gamma]^14 + 19443421184*\[Gamma]^16)/(8467200*\[Gamma]^7*(-1 + \[Gamma]^2)^4)), 
  dBar["rad1"][1, 13] -> (771750 - 4612125*\[Gamma]^2 + 20602050*\[Gamma]^4 - 91394800*\[Gamma]^6 + 1758872786*\[Gamma]^8 + 20867143259*\[Gamma]^10 - 1211458758*\[Gamma]^12 - 23989521090*\[Gamma]^14 + 8749744128*\[Gamma]^16 + 301056000*\[Gamma]^18)/(1411200*\[Gamma]^8*(-1 + \[Gamma]^2)^4), dBar["rad1"][2, 1] -> (Pi*\[Gamma]*(255 - 246*\[Gamma] - 2318*\[Gamma]^2 + 1304*\[Gamma]^3 + 6043*\[Gamma]^4 - 2590*\[Gamma]^5 - 5744*\[Gamma]^6 + 2060*\[Gamma]^7 + 1780*\[Gamma]^8 - 560*\[Gamma]^9))/(16*(-1 + \[Gamma]^2)^3), 
  dBar["rad1"][2, 2] -> (3675 - 19950*\[Gamma]^2 + 79800*\[Gamma]^4 - 246540*\[Gamma]^6 + 222810*\[Gamma]^8 - 25426269*\[Gamma]^10 - 37185456*\[Gamma]^12 + 46406238*\[Gamma]^14 + 2662204*\[Gamma]^16 - 3592192*\[Gamma]^18)/(6720*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)), dBar["rad1"][2, 3] -> (-3675 + 19950*\[Gamma]^2 - 79800*\[Gamma]^4 + 246540*\[Gamma]^6 - 222810*\[Gamma]^8 + 25426269*\[Gamma]^10 + 37185456*\[Gamma]^12 - 46406238*\[Gamma]^14 - 2662204*\[Gamma]^16 + 3592192*\[Gamma]^18)/(6720*\[Gamma]^9*(-1 + \[Gamma]^2)^(7/2)), 
  dBar["rad1"][2, 4] -> -((Pi*\[Gamma]*(51 + 3570*\[Gamma] - 1918*\[Gamma]^2 - 17476*\[Gamma]^3 + 6881*\[Gamma]^4 + 23270*\[Gamma]^5 - 7110*\[Gamma]^6 - 8804*\[Gamma]^7 + 2240*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2))), dBar["rad1"][2, 5] -> -((Pi*\[Gamma]*(9 + 2823*\[Gamma] - 1572*\[Gamma]^2 - 14221*\[Gamma]^3 + 5973*\[Gamma]^4 + 18906*\[Gamma]^5 - 6226*\[Gamma]^6 - 7120*\[Gamma]^7 + 1960*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2))), 
  dBar["rad1"][2, 6] -> -((396900 - 3781575*\[Gamma]^2 + 17320275*\[Gamma]^4 - 49762020*\[Gamma]^6 + 85374660*\[Gamma]^8 + 589506750*\[Gamma]^10 + 9751326474*\[Gamma]^12 + 2481497236*\[Gamma]^14 - 9162111828*\[Gamma]^16 + 287456040*\[Gamma]^18 + 386367488*\[Gamma]^20)/(161280*\[Gamma]^9*(-1 + \[Gamma]^2)^4)), 
  dBar["rad1"][2, 7] -> -((33075 - 216825*\[Gamma]^2 + 781025*\[Gamma]^4 - 2029580*\[Gamma]^6 + 3368190*\[Gamma]^8 + 24962665*\[Gamma]^10 + 403136756*\[Gamma]^12 + 107906394*\[Gamma]^14 - 385920628*\[Gamma]^16 + 14539440*\[Gamma]^18 + 16089088*\[Gamma]^20)/(6720*\[Gamma]^9*(-1 + \[Gamma]^2)^4)), 
  dBar["rad1"][2, 8] -> (396900 - 3781575*\[Gamma]^2 + 17320275*\[Gamma]^4 - 49762020*\[Gamma]^6 + 85374660*\[Gamma]^8 + 589506750*\[Gamma]^10 + 9751326474*\[Gamma]^12 + 2481497236*\[Gamma]^14 - 9162111828*\[Gamma]^16 + 287456040*\[Gamma]^18 + 386367488*\[Gamma]^20)/(161280*\[Gamma]^10*(-1 + \[Gamma]^2)^4), 
  dBar["rad1"][2, 9] -> (33075 - 216825*\[Gamma]^2 + 781025*\[Gamma]^4 - 2029580*\[Gamma]^6 + 3368190*\[Gamma]^8 + 24962665*\[Gamma]^10 + 403136756*\[Gamma]^12 + 107906394*\[Gamma]^14 - 385920628*\[Gamma]^16 + 14539440*\[Gamma]^18 + 16089088*\[Gamma]^20)/(6720*\[Gamma]^10*(-1 + \[Gamma]^2)^4), dBar["rad1"][2, 10] -> -((Pi*\[Gamma]*(204 + 546*\[Gamma] - 841*\[Gamma]^2 - 3364*\[Gamma]^3 + 1775*\[Gamma]^4 + 4406*\[Gamma]^5 - 1710*\[Gamma]^6 - 1604*\[Gamma]^7 + 560*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2))), 
  dBar["rad1"][2, 11] -> -((Pi*\[Gamma]*(189 + 609*\[Gamma] - 864*\[Gamma]^2 - 3745*\[Gamma]^3 + 1965*\[Gamma]^4 + 4896*\[Gamma]^5 - 1906*\[Gamma]^6 - 1780*\[Gamma]^7 + 616*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2))), dBar["rad1"][2, 12] -> (-77175 + 841575*\[Gamma]^2 - 3933300*\[Gamma]^4 + 6638940*\[Gamma]^6 + 162240330*\[Gamma]^8 + 1067684310*\[Gamma]^10 + 588791420*\[Gamma]^12 - 1524202764*\[Gamma]^14 + 205885080*\[Gamma]^16 + 172539904*\[Gamma]^18)/(80640*\[Gamma]^8*(-1 + \[Gamma]^2)^4), 
  dBar["rad1"][2, 13] -> (7350 - 48825*\[Gamma]^2 + 224840*\[Gamma]^4 - 997640*\[Gamma]^6 + 274050*\[Gamma]^8 - 123923681*\[Gamma]^10 - 266793184*\[Gamma]^12 + 190010310*\[Gamma]^14 + 170119228*\[Gamma]^16 - 90800128*\[Gamma]^18)/(13440*\[Gamma]^9*(-1 + \[Gamma]^2)^4), dBar["rad1"][3, 1] -> (Pi*(129 - 366*\[Gamma] - 444*\[Gamma]^2 + 1432*\[Gamma]^3 - 27*\[Gamma]^4 - 970*\[Gamma]^5 - 50*\[Gamma]^6 + 280*\[Gamma]^7))/(8*(-1 + \[Gamma]^2)^2), dBar["rad1"][3, 2] -> 0, dBar["rad1"][3, 3] -> 0, 
  dBar["rad1"][3, 4] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(195 - 1579*\[Gamma] + 970*\[Gamma]^2 + 5856*\[Gamma]^3 - 3515*\[Gamma]^4 - 4557*\[Gamma]^5 + 838*\[Gamma]^6 + 1120*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), dBar["rad1"][3, 5] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(189 - 1412*\[Gamma] + 1041*\[Gamma]^2 + 4935*\[Gamma]^3 - 3334*\[Gamma]^4 - 3643*\[Gamma]^5 + 780*\[Gamma]^6 + 980*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), dBar["rad1"][3, 6] -> 0, dBar["rad1"][3, 7] -> 0, dBar["rad1"][3, 8] -> 0, dBar["rad1"][3, 9] -> 0, 
  dBar["rad1"][3, 10] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-96 - 238*\[Gamma] + 1129*\[Gamma]^2 + 327*\[Gamma]^3 - 1211*\[Gamma]^4 - 237*\[Gamma]^5 + 478*\[Gamma]^6 + 280*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), dBar["rad1"][3, 11] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-111 - 170*\[Gamma] + 699*\[Gamma]^2 + 999*\[Gamma]^3 - 778*\[Gamma]^4 - 901*\[Gamma]^5 + 258*\[Gamma]^6 + 308*\[Gamma]^7))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), dBar["rad1"][3, 12] -> 0, dBar["rad1"][3, 13] -> 0, dBar["rad1"][4, 1] -> 0, 
  dBar["rad1"][4, 2] -> (32*\[Gamma]^3*(60 + 35*\[Gamma]^2 - 59*\[Gamma]^4 + 4*\[Gamma]^8))/(-1 + \[Gamma]^2)^(9/2), dBar["rad1"][4, 3] -> -((32*\[Gamma]^2*(60 + 35*\[Gamma]^2 - 59*\[Gamma]^4 + 4*\[Gamma]^8))/(-1 + \[Gamma]^2)^(9/2)), dBar["rad1"][4, 4] -> 0, dBar["rad1"][4, 5] -> 0, dBar["rad1"][4, 6] -> (2*\[Gamma]^2*(1065 + 12274*\[Gamma]^2 - 592*\[Gamma]^4 - 6720*\[Gamma]^6 + 512*\[Gamma]^8 + 256*\[Gamma]^10))/(-1 + \[Gamma]^2)^5, 
  dBar["rad1"][4, 7] -> (2*\[Gamma]^2*(1065 + 12274*\[Gamma]^2 - 592*\[Gamma]^4 - 6720*\[Gamma]^6 + 512*\[Gamma]^8 + 256*\[Gamma]^10))/(-1 + \[Gamma]^2)^5, dBar["rad1"][4, 8] -> -((2*\[Gamma]*(1065 + 12274*\[Gamma]^2 - 592*\[Gamma]^4 - 6720*\[Gamma]^6 + 512*\[Gamma]^8 + 256*\[Gamma]^10))/(-1 + \[Gamma]^2)^5), dBar["rad1"][4, 9] -> -((2*\[Gamma]*(1065 + 12274*\[Gamma]^2 - 592*\[Gamma]^4 - 6720*\[Gamma]^6 + 512*\[Gamma]^8 + 256*\[Gamma]^10))/(-1 + \[Gamma]^2)^5), dBar["rad1"][4, 10] -> 0, dBar["rad1"][4, 11] -> 0, 
  dBar["rad1"][4, 12] -> -((2*\[Gamma]*(219 + 3910*\[Gamma]^2 + 1040*\[Gamma]^4 - 3840*\[Gamma]^6 + 512*\[Gamma]^8 + 256*\[Gamma]^10))/(-1 + \[Gamma]^2)^5), dBar["rad1"][4, 13] -> (24*\[Gamma]^2*(171 + 378*\[Gamma]^2 - 328*\[Gamma]^4 - 96*\[Gamma]^6 + 64*\[Gamma]^8))/(-1 + \[Gamma]^2)^5, dBar["rad1"][5, 1] -> 0, dBar["rad1"][5, 2] -> (3*\[Gamma]^2*(37 - 185*\[Gamma]^2 + 355*\[Gamma]^4 - 175*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), dBar["rad1"][5, 3] -> (3*\[Gamma]*(-37 + 185*\[Gamma]^2 - 355*\[Gamma]^4 + 175*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), dBar["rad1"][5, 4] -> 0, 
  dBar["rad1"][5, 5] -> 0, dBar["rad1"][5, 6] -> (-75*\[Gamma] + 3216*\[Gamma]^3 - 15230*\[Gamma]^5 + 21176*\[Gamma]^7 - 8575*\[Gamma]^9)/(32*(-1 + \[Gamma]^2)^3), dBar["rad1"][5, 7] -> -((3*\[Gamma]*(7 - 279*\[Gamma]^2 + 1285*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3)), dBar["rad1"][5, 8] -> (75 - 3216*\[Gamma]^2 + 15230*\[Gamma]^4 - 21176*\[Gamma]^6 + 8575*\[Gamma]^8)/(32*(-1 + \[Gamma]^2)^3), dBar["rad1"][5, 9] -> (3*(7 - 279*\[Gamma]^2 + 1285*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3), 
  dBar["rad1"][5, 10] -> 0, dBar["rad1"][5, 11] -> 0, dBar["rad1"][5, 12] -> (-15 - 492*\[Gamma]^2 + 2998*\[Gamma]^4 - 4588*\[Gamma]^6 + 2225*\[Gamma]^8)/(16*(-1 + \[Gamma]^2)^3), dBar["rad1"][5, 13] -> -((3*\[Gamma]*(-153 + 1005*\[Gamma]^2 - 1695*\[Gamma]^4 + 875*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3)), dBar["rad1"][6, 1] -> 0, dBar["rad1"][6, 2] -> 0, dBar["rad1"][6, 3] -> 0, dBar["rad1"][6, 4] -> 0, dBar["rad1"][6, 5] -> 0, dBar["rad1"][6, 6] -> 0, dBar["rad1"][6, 7] -> 0, dBar["rad1"][6, 8] -> 0, 
  dBar["rad1"][6, 9] -> 0, dBar["rad1"][6, 10] -> 0, dBar["rad1"][6, 11] -> 0, dBar["rad1"][6, 12] -> 0, dBar["rad1"][6, 13] -> 0, dBar["rad1"][7, 1] -> 0, dBar["rad1"][7, 2] -> 0, dBar["rad1"][7, 3] -> 0, dBar["rad1"][7, 4] -> 0, dBar["rad1"][7, 5] -> 0, dBar["rad1"][7, 6] -> 0, dBar["rad1"][7, 7] -> 0, dBar["rad1"][7, 8] -> 0, dBar["rad1"][7, 9] -> 0, dBar["rad1"][7, 10] -> 0, dBar["rad1"][7, 11] -> 0, dBar["rad1"][7, 12] -> 0, 
  dBar["rad1"][7, 13] -> 0, dBar["rad1"][8, 1] -> 0, dBar["rad1"][8, 2] -> 0, dBar["rad1"][8, 3] -> 0, dBar["rad1"][8, 4] -> 0, dBar["rad1"][8, 5] -> 0, dBar["rad1"][8, 6] -> 0, dBar["rad1"][8, 7] -> 0, dBar["rad1"][8, 8] -> 0, dBar["rad1"][8, 9] -> 0, dBar["rad1"][8, 10] -> 0, dBar["rad1"][8, 11] -> 0, dBar["rad1"][8, 12] -> 0, dBar["rad1"][8, 13] -> 0, dBar["rad1"][9, 1] -> 0, dBar["rad1"][9, 2] -> 0, dBar["rad1"][9, 3] -> 0, 
  dBar["rad1"][9, 4] -> 0, dBar["rad1"][9, 5] -> 0, dBar["rad1"][9, 6] -> 0, dBar["rad1"][9, 7] -> 0, dBar["rad1"][9, 8] -> 0, dBar["rad1"][9, 9] -> 0, dBar["rad1"][9, 10] -> 0, dBar["rad1"][9, 11] -> 0, dBar["rad1"][9, 12] -> 0, dBar["rad1"][9, 13] -> 0, dBar["rad1"][10, 1] -> 0, dBar["rad1"][10, 2] -> (\[Gamma]^2*(1041 - 2773*\[Gamma]^2 - 1065*\[Gamma]^4 + 525*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), 
  dBar["rad1"][10, 3] -> (-1041*\[Gamma] + 2773*\[Gamma]^3 + 1065*\[Gamma]^5 - 525*\[Gamma]^7)/(8*(-1 + \[Gamma]^2)^(5/2)), dBar["rad1"][10, 4] -> 0, dBar["rad1"][10, 5] -> 0, dBar["rad1"][10, 6] -> (\[Gamma]*(11979 + 69488*\[Gamma]^2 - 76930*\[Gamma]^4 - 21176*\[Gamma]^6 + 8575*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^3), dBar["rad1"][10, 7] -> (3*\[Gamma]*(1287 + 8681*\[Gamma]^2 - 4859*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3), 
  dBar["rad1"][10, 8] -> (-11979 - 69488*\[Gamma]^2 + 76930*\[Gamma]^4 + 21176*\[Gamma]^6 - 8575*\[Gamma]^8)/(32*(-1 + \[Gamma]^2)^3), dBar["rad1"][10, 9] -> -((3*(1287 + 8681*\[Gamma]^2 - 4859*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3)), dBar["rad1"][10, 10] -> 0, dBar["rad1"][10, 11] -> 0, dBar["rad1"][10, 12] -> -((15281 + 172052*\[Gamma]^2 + 85942*\[Gamma]^4 - 4588*\[Gamma]^6 + 2225*\[Gamma]^8)/(16*(-1 + \[Gamma]^2)^3)), 
  dBar["rad1"][10, 13] -> (3*\[Gamma]*(25319 + 50157*\[Gamma]^2 - 1695*\[Gamma]^4 + 875*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), dBar["rad1"][11, 1] -> 0, dBar["rad1"][11, 2] -> (-1041*\[Gamma]^2 + 2773*\[Gamma]^4 + 1065*\[Gamma]^6 - 525*\[Gamma]^8)/(16*(-1 + \[Gamma]^2)^(5/2)), dBar["rad1"][11, 3] -> (\[Gamma]*(1041 - 2773*\[Gamma]^2 - 1065*\[Gamma]^4 + 525*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), dBar["rad1"][11, 4] -> 0, dBar["rad1"][11, 5] -> 0, 
  dBar["rad1"][11, 6] -> (-11979*\[Gamma] - 69488*\[Gamma]^3 + 76930*\[Gamma]^5 + 21176*\[Gamma]^7 - 8575*\[Gamma]^9)/(64*(-1 + \[Gamma]^2)^3), dBar["rad1"][11, 7] -> -((3*\[Gamma]*(1287 + 8681*\[Gamma]^2 - 4859*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3)), dBar["rad1"][11, 8] -> (11979 + 69488*\[Gamma]^2 - 76930*\[Gamma]^4 - 21176*\[Gamma]^6 + 8575*\[Gamma]^8)/(64*(-1 + \[Gamma]^2)^3), dBar["rad1"][11, 9] -> (3*(1287 + 8681*\[Gamma]^2 - 4859*\[Gamma]^4 - 1745*\[Gamma]^6 + 700*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3), dBar["rad1"][11, 10] -> 0, 
  dBar["rad1"][11, 11] -> 0, dBar["rad1"][11, 12] -> (15281 + 172052*\[Gamma]^2 + 85942*\[Gamma]^4 - 4588*\[Gamma]^6 + 2225*\[Gamma]^8)/(32*(-1 + \[Gamma]^2)^3), dBar["rad1"][11, 13] -> -((3*\[Gamma]*(25319 + 50157*\[Gamma]^2 - 1695*\[Gamma]^4 + 875*\[Gamma]^6))/(32*(-1 + \[Gamma]^2)^3)), dBar["rad1"][12, 1] -> 0, dBar["rad1"][12, 2] -> (16*\[Gamma]^2*(-9 + 26*\[Gamma]^2))/(-1 + \[Gamma]^2)^(5/2), dBar["rad1"][12, 3] -> (16*\[Gamma]*(9 - 26*\[Gamma]^2))/(-1 + \[Gamma]^2)^(5/2), dBar["rad1"][12, 4] -> 0, dBar["rad1"][12, 5] -> 0, 
  dBar["rad1"][12, 6] -> (4*\[Gamma]*(-93 - 568*\[Gamma]^2 + 720*\[Gamma]^4))/(-1 + \[Gamma]^2)^3, dBar["rad1"][12, 7] -> (96*\[Gamma]*(-5 - 35*\[Gamma]^2 + 24*\[Gamma]^4))/(-1 + \[Gamma]^2)^3, dBar["rad1"][12, 8] -> (4*(93 + 568*\[Gamma]^2 - 720*\[Gamma]^4))/(-1 + \[Gamma]^2)^3, dBar["rad1"][12, 9] -> -((96*(-5 - 35*\[Gamma]^2 + 24*\[Gamma]^4))/(-1 + \[Gamma]^2)^3), dBar["rad1"][12, 10] -> 0, dBar["rad1"][12, 11] -> 0, dBar["rad1"][12, 12] -> (4*(239 + 2696*\[Gamma]^2 + 1296*\[Gamma]^4))/(-1 + \[Gamma]^2)^3, 
  dBar["rad1"][12, 13] -> -((24*\[Gamma]*(199 + 384*\[Gamma]^2))/(-1 + \[Gamma]^2)^3), dBar["rad1"][13, 1] -> 0, dBar["rad1"][13, 2] -> 0, dBar["rad1"][13, 3] -> 0, dBar["rad1"][13, 4] -> 0, dBar["rad1"][13, 5] -> 0, dBar["rad1"][13, 6] -> 0, dBar["rad1"][13, 7] -> 0, dBar["rad1"][13, 8] -> 0, dBar["rad1"][13, 9] -> 0, dBar["rad1"][13, 10] -> 0, dBar["rad1"][13, 11] -> 0, dBar["rad1"][13, 12] -> 0, dBar["rad1"][13, 13] -> 0, dBar["rad1"][14, 1] -> 0, 
  dBar["rad1"][14, 2] -> -((3*\[Gamma]*(6 - 37*\[Gamma] - 66*\[Gamma]^2 + 185*\[Gamma]^3 + 210*\[Gamma]^4 - 355*\[Gamma]^5 - 150*\[Gamma]^6 + 175*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^(5/2))), dBar["rad1"][14, 3] -> (3*(6 - 37*\[Gamma] - 66*\[Gamma]^2 + 185*\[Gamma]^3 + 210*\[Gamma]^4 - 355*\[Gamma]^5 - 150*\[Gamma]^6 + 175*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^(5/2)), dBar["rad1"][14, 4] -> 0, dBar["rad1"][14, 5] -> 0, 
  dBar["rad1"][14, 6] -> -((\[Gamma]*(75 + 1008*\[Gamma] - 3216*\[Gamma]^2 - 7728*\[Gamma]^3 + 15230*\[Gamma]^4 + 15120*\[Gamma]^5 - 21176*\[Gamma]^6 - 8400*\[Gamma]^7 + 8575*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3)), dBar["rad1"][14, 7] -> -((3*\[Gamma]*(7 + 84*\[Gamma] - 279*\[Gamma]^2 - 644*\[Gamma]^3 + 1285*\[Gamma]^4 + 1260*\[Gamma]^5 - 1745*\[Gamma]^6 - 700*\[Gamma]^7 + 700*\[Gamma]^8))/(4*(-1 + \[Gamma]^2)^3)), dBar["rad1"][14, 8] -> (75 + 1008*\[Gamma] - 3216*\[Gamma]^2 - 7728*\[Gamma]^3 + 15230*\[Gamma]^4 + 15120*\[Gamma]^5 - 21176*\[Gamma]^6 - 8400*\[Gamma]^7 + 8575*\[Gamma]^8)/(16*(-1 + \[Gamma]^2)^3), 
  dBar["rad1"][14, 9] -> (3*(7 + 84*\[Gamma] - 279*\[Gamma]^2 - 644*\[Gamma]^3 + 1285*\[Gamma]^4 + 1260*\[Gamma]^5 - 1745*\[Gamma]^6 - 700*\[Gamma]^7 + 700*\[Gamma]^8))/(4*(-1 + \[Gamma]^2)^3), dBar["rad1"][14, 10] -> 0, dBar["rad1"][14, 11] -> 0, dBar["rad1"][14, 12] -> (-15 + 252*\[Gamma] - 492*\[Gamma]^2 - 1932*\[Gamma]^3 + 2998*\[Gamma]^4 + 3780*\[Gamma]^5 - 4588*\[Gamma]^6 - 2100*\[Gamma]^7 + 2225*\[Gamma]^8)/(8*(-1 + \[Gamma]^2)^3), 
  dBar["rad1"][14, 13] -> -((3*(12 - 153*\[Gamma] - 204*\[Gamma]^2 + 1005*\[Gamma]^3 + 532*\[Gamma]^4 - 1695*\[Gamma]^5 - 340*\[Gamma]^6 + 875*\[Gamma]^7))/(8*(-1 + \[Gamma]^2)^3)), dBar["rad1"][15, 1] -> 0, dBar["rad1"][15, 2] -> 0, dBar["rad1"][15, 3] -> 0, dBar["rad1"][15, 4] -> 0, dBar["rad1"][15, 5] -> 0, dBar["rad1"][15, 6] -> 0, dBar["rad1"][15, 7] -> 0, dBar["rad1"][15, 8] -> 0, dBar["rad1"][15, 9] -> 0, dBar["rad1"][15, 10] -> 0, dBar["rad1"][15, 11] -> 0, 
  dBar["rad1"][15, 12] -> 0, dBar["rad1"][15, 13] -> 0, dBar["rad1"][16, 1] -> 0, dBar["rad1"][16, 2] -> 0, dBar["rad1"][16, 3] -> 0, dBar["rad1"][16, 4] -> 0, dBar["rad1"][16, 5] -> 0, dBar["rad1"][16, 6] -> 0, dBar["rad1"][16, 7] -> 0, dBar["rad1"][16, 8] -> 0, dBar["rad1"][16, 9] -> 0, dBar["rad1"][16, 10] -> 0, dBar["rad1"][16, 11] -> 0, dBar["rad1"][16, 12] -> 0, dBar["rad1"][16, 13] -> 0, dBar["rad1"][17, 1] -> 0, 
  dBar["rad1"][17, 2] -> 0, dBar["rad1"][17, 3] -> 0, dBar["rad1"][17, 4] -> 0, dBar["rad1"][17, 5] -> 0, dBar["rad1"][17, 6] -> 0, dBar["rad1"][17, 7] -> 0, dBar["rad1"][17, 8] -> 0, dBar["rad1"][17, 9] -> 0, dBar["rad1"][17, 10] -> 0, dBar["rad1"][17, 11] -> 0, dBar["rad1"][17, 12] -> 0, dBar["rad1"][17, 13] -> 0, dBar["rad1"][18, 1] -> 0, dBar["rad1"][18, 2] -> 0, dBar["rad1"][18, 3] -> 0, dBar["rad1"][18, 4] -> 0, 
  dBar["rad1"][18, 5] -> 0, dBar["rad1"][18, 6] -> 0, dBar["rad1"][18, 7] -> 0, dBar["rad1"][18, 8] -> 0, dBar["rad1"][18, 9] -> 0, dBar["rad1"][18, 10] -> 0, dBar["rad1"][18, 11] -> 0, dBar["rad1"][18, 12] -> 0, dBar["rad1"][18, 13] -> 0, dBar["rad1"][19, 1] -> 0, dBar["rad1"][19, 2] -> 0, dBar["rad1"][19, 3] -> 0, dBar["rad1"][19, 4] -> 0, dBar["rad1"][19, 5] -> 0, dBar["rad1"][19, 6] -> 0, dBar["rad1"][19, 7] -> 0, 
  dBar["rad1"][19, 8] -> 0, dBar["rad1"][19, 9] -> 0, dBar["rad1"][19, 10] -> 0, dBar["rad1"][19, 11] -> 0, dBar["rad1"][19, 12] -> 0, dBar["rad1"][19, 13] -> 0, c["rad1"][1] -> 0, c["rad1"][2] -> 0, c["rad1"][3] -> 0, c["rad1"][4] -> 0, c["rad1"][5] -> 0, c["rad1"][6] -> 0, c["rad1"][7] -> 0, c["rad1"][8] -> 0, c["rad1"][9] -> 0, c["rad1"][10] -> 0, c["rad1"][11] -> 0, c["rad1"][12] -> 0, c["rad1"][13] -> 0, cBar["rad1"][1] -> 0, 
  cBar["rad1"][2] -> 0, cBar["rad1"][3] -> 0, cBar["rad1"][4] -> 0, cBar["rad1"][5] -> 0, cBar["rad1"][6] -> 0, cBar["rad1"][7] -> 0, cBar["rad1"][8] -> 0, cBar["rad1"][9] -> 0, cBar["rad1"][10] -> 0, cBar["rad1"][11] -> 0, cBar["rad1"][12] -> 0, cBar["rad1"][13] -> 0, d["rad2"][1, 1] -> 0, d["rad2"][1, 2] -> -((16*\[Gamma]*(1720 + 4927*\[Gamma]^2 - 1484*\[Gamma]^4 + 12*\[Gamma]^6))/(45*(-1 + \[Gamma]^2)^2)), 
  d["rad2"][1, 3] -> (16*(1720 + 4927*\[Gamma]^2 - 1484*\[Gamma]^4 + 12*\[Gamma]^6))/(45*(-1 + \[Gamma]^2)^2), d["rad2"][1, 4] -> 0, d["rad2"][1, 5] -> 0, d["rad2"][1, 6] -> -((64*\[Gamma]^2*(7813 + 7149*\[Gamma]^2 - 2112*\[Gamma]^4 + 20*\[Gamma]^6))/(45*(-1 + \[Gamma]^2)^(5/2))), d["rad2"][1, 7] -> (64*\[Gamma]^2*(-9566 - 9449*\[Gamma]^2 + 2926*\[Gamma]^4 + 24*\[Gamma]^6))/(45*(-1 + \[Gamma]^2)^(5/2)), d["rad2"][1, 8] -> (64*\[Gamma]*(7813 + 7149*\[Gamma]^2 - 2112*\[Gamma]^4 + 20*\[Gamma]^6))/(45*(-1 + \[Gamma]^2)^(5/2)), 
  d["rad2"][1, 9] -> -((64*\[Gamma]*(-9566 - 9449*\[Gamma]^2 + 2926*\[Gamma]^4 + 24*\[Gamma]^6))/(45*(-1 + \[Gamma]^2)^(5/2))), d["rad2"][1, 10] -> 0, d["rad2"][1, 11] -> 0, d["rad2"][1, 12] -> -((16*\[Gamma]*(-9427 - 15186*\[Gamma]^2 + 6468*\[Gamma]^4 + 280*\[Gamma]^6))/(45*(-1 + \[Gamma]^2)^(5/2))), d["rad2"][1, 13] -> (16*(-3464 - 28241*\[Gamma]^2 - 4616*\[Gamma]^4 + 5676*\[Gamma]^6))/(45*(-1 + \[Gamma]^2)^(5/2)), d["rad2"][2, 1] -> 0, 
  d["rad2"][2, 2] -> -((16*\[Gamma]^2*(-869 - 496*\[Gamma]^2 + 204*\[Gamma]^4 + 16*\[Gamma]^6))/(5*(-1 + \[Gamma]^2)^2)), d["rad2"][2, 3] -> (16*\[Gamma]*(-869 - 496*\[Gamma]^2 + 204*\[Gamma]^4 + 16*\[Gamma]^6))/(5*(-1 + \[Gamma]^2)^2), d["rad2"][2, 4] -> 0, d["rad2"][2, 5] -> 0, d["rad2"][2, 6] -> -((64*\[Gamma]*(-845 - 6973*\[Gamma]^2 - 1542*\[Gamma]^4 + 748*\[Gamma]^6 + 32*\[Gamma]^8))/(15*(-1 + \[Gamma]^2)^(5/2))), d["rad2"][2, 7] -> -((64*\[Gamma]*(-990 - 8787*\[Gamma]^2 - 2083*\[Gamma]^4 + 1102*\[Gamma]^6 + 48*\[Gamma]^8))/(15*(-1 + \[Gamma]^2)^(5/2))), 
  d["rad2"][2, 8] -> (64*(-845 - 6973*\[Gamma]^2 - 1542*\[Gamma]^4 + 748*\[Gamma]^6 + 32*\[Gamma]^8))/(15*(-1 + \[Gamma]^2)^(5/2)), d["rad2"][2, 9] -> (64*(-990 - 8787*\[Gamma]^2 - 2083*\[Gamma]^4 + 1102*\[Gamma]^6 + 48*\[Gamma]^8))/(15*(-1 + \[Gamma]^2)^(5/2)), d["rad2"][2, 10] -> 0, d["rad2"][2, 11] -> 0, d["rad2"][2, 12] -> (16*(-815 - 10237*\[Gamma]^2 - 3858*\[Gamma]^4 + 2872*\[Gamma]^6 + 128*\[Gamma]^8))/(15*(-1 + \[Gamma]^2)^(5/2)), 
  d["rad2"][2, 13] -> -((32*\[Gamma]*(-3894 - 8221*\[Gamma]^2 + 864*\[Gamma]^4 + 1036*\[Gamma]^6))/(15*(-1 + \[Gamma]^2)^(5/2))), d["rad2"][3, 1] -> 0, d["rad2"][3, 2] -> 0, d["rad2"][3, 3] -> 0, d["rad2"][3, 4] -> 0, d["rad2"][3, 5] -> 0, d["rad2"][3, 6] -> 0, d["rad2"][3, 7] -> 0, d["rad2"][3, 8] -> 0, d["rad2"][3, 9] -> 0, d["rad2"][3, 10] -> 0, d["rad2"][3, 11] -> 0, d["rad2"][3, 12] -> 0, d["rad2"][3, 13] -> 0, d["rad2"][4, 1] -> 0, 
  d["rad2"][4, 2] -> (32*\[Gamma]*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d["rad2"][4, 3] -> -((32*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), d["rad2"][4, 4] -> 0, d["rad2"][4, 5] -> 0, d["rad2"][4, 6] -> (128*\[Gamma]^2*(-47 - 104*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2), d["rad2"][4, 7] -> (192*\[Gamma]^2*(-38 - 89*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2), d["rad2"][4, 8] -> -((128*\[Gamma]*(-47 - 104*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2)), 
  d["rad2"][4, 9] -> -((192*\[Gamma]*(-38 - 89*\[Gamma]^2 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2)), d["rad2"][4, 10] -> 0, d["rad2"][4, 11] -> 0, d["rad2"][4, 12] -> (16*\[Gamma]*(109 + 352*\[Gamma]^2 - 64*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2), d["rad2"][4, 13] -> (16*(-31 - 446*\[Gamma]^2 - 348*\[Gamma]^4 + 112*\[Gamma]^6 + 32*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2), d["rad2"][5, 1] -> 0, d["rad2"][5, 2] -> 0, d["rad2"][5, 3] -> 0, d["rad2"][5, 4] -> 0, d["rad2"][5, 5] -> 0, d["rad2"][5, 6] -> 0, d["rad2"][5, 7] -> 0, 
  d["rad2"][5, 8] -> 0, d["rad2"][5, 9] -> 0, d["rad2"][5, 10] -> 0, d["rad2"][5, 11] -> 0, d["rad2"][5, 12] -> 0, d["rad2"][5, 13] -> 0, d["rad2"][6, 1] -> 0, d["rad2"][6, 2] -> 0, d["rad2"][6, 3] -> 0, d["rad2"][6, 4] -> 0, d["rad2"][6, 5] -> 0, d["rad2"][6, 6] -> 0, d["rad2"][6, 7] -> 0, d["rad2"][6, 8] -> 0, d["rad2"][6, 9] -> 0, d["rad2"][6, 10] -> 0, d["rad2"][6, 11] -> 0, d["rad2"][6, 12] -> 0, d["rad2"][6, 13] -> 0, 
  d["rad2"][7, 1] -> 0, d["rad2"][7, 2] -> 0, d["rad2"][7, 3] -> 0, d["rad2"][7, 4] -> 0, d["rad2"][7, 5] -> 0, d["rad2"][7, 6] -> 0, d["rad2"][7, 7] -> 0, d["rad2"][7, 8] -> 0, d["rad2"][7, 9] -> 0, d["rad2"][7, 10] -> 0, d["rad2"][7, 11] -> 0, d["rad2"][7, 12] -> 0, d["rad2"][7, 13] -> 0, d["rad2"][8, 1] -> 0, d["rad2"][8, 2] -> 0, d["rad2"][8, 3] -> 0, d["rad2"][8, 4] -> 0, d["rad2"][8, 5] -> 0, d["rad2"][8, 6] -> 0, 
  d["rad2"][8, 7] -> 0, d["rad2"][8, 8] -> 0, d["rad2"][8, 9] -> 0, d["rad2"][8, 10] -> 0, d["rad2"][8, 11] -> 0, d["rad2"][8, 12] -> 0, d["rad2"][8, 13] -> 0, d["rad2"][9, 1] -> 0, d["rad2"][9, 2] -> 0, d["rad2"][9, 3] -> 0, d["rad2"][9, 4] -> 0, d["rad2"][9, 5] -> 0, d["rad2"][9, 6] -> 0, d["rad2"][9, 7] -> 0, d["rad2"][9, 8] -> 0, d["rad2"][9, 9] -> 0, d["rad2"][9, 10] -> 0, d["rad2"][9, 11] -> 0, d["rad2"][9, 12] -> 0, 
  d["rad2"][9, 13] -> 0, d["rad2"][10, 1] -> 0, d["rad2"][10, 2] -> 0, d["rad2"][10, 3] -> 0, d["rad2"][10, 4] -> 0, d["rad2"][10, 5] -> 0, d["rad2"][10, 6] -> 0, d["rad2"][10, 7] -> 0, d["rad2"][10, 8] -> 0, d["rad2"][10, 9] -> 0, d["rad2"][10, 10] -> 0, d["rad2"][10, 11] -> 0, d["rad2"][10, 12] -> 0, d["rad2"][10, 13] -> 0, d["rad2"][11, 1] -> 0, d["rad2"][11, 2] -> 0, d["rad2"][11, 3] -> 0, d["rad2"][11, 4] -> 0, d["rad2"][11, 5] -> 0, 
  d["rad2"][11, 6] -> 0, d["rad2"][11, 7] -> 0, d["rad2"][11, 8] -> 0, d["rad2"][11, 9] -> 0, d["rad2"][11, 10] -> 0, d["rad2"][11, 11] -> 0, d["rad2"][11, 12] -> 0, d["rad2"][11, 13] -> 0, d["rad2"][12, 1] -> 0, d["rad2"][12, 2] -> 0, d["rad2"][12, 3] -> 0, d["rad2"][12, 4] -> 0, d["rad2"][12, 5] -> 0, d["rad2"][12, 6] -> 0, d["rad2"][12, 7] -> 0, d["rad2"][12, 8] -> 0, d["rad2"][12, 9] -> 0, d["rad2"][12, 10] -> 0, d["rad2"][12, 11] -> 0, 
  d["rad2"][12, 12] -> 0, d["rad2"][12, 13] -> 0, d["rad2"][13, 1] -> 0, d["rad2"][13, 2] -> 0, d["rad2"][13, 3] -> 0, d["rad2"][13, 4] -> 0, d["rad2"][13, 5] -> 0, d["rad2"][13, 6] -> 0, d["rad2"][13, 7] -> 0, d["rad2"][13, 8] -> 0, d["rad2"][13, 9] -> 0, d["rad2"][13, 10] -> 0, d["rad2"][13, 11] -> 0, d["rad2"][13, 12] -> 0, d["rad2"][13, 13] -> 0, d["rad2"][14, 1] -> 0, d["rad2"][14, 2] -> 0, d["rad2"][14, 3] -> 0, d["rad2"][14, 4] -> 0, 
  d["rad2"][14, 5] -> 0, d["rad2"][14, 6] -> 0, d["rad2"][14, 7] -> 0, d["rad2"][14, 8] -> 0, d["rad2"][14, 9] -> 0, d["rad2"][14, 10] -> 0, d["rad2"][14, 11] -> 0, d["rad2"][14, 12] -> 0, d["rad2"][14, 13] -> 0, d["rad2"][15, 1] -> 0, d["rad2"][15, 2] -> 0, d["rad2"][15, 3] -> 0, d["rad2"][15, 4] -> 0, d["rad2"][15, 5] -> 0, d["rad2"][15, 6] -> 0, d["rad2"][15, 7] -> 0, d["rad2"][15, 8] -> 0, d["rad2"][15, 9] -> 0, d["rad2"][15, 10] -> 0, 
  d["rad2"][15, 11] -> 0, d["rad2"][15, 12] -> 0, d["rad2"][15, 13] -> 0, d["rad2"][16, 1] -> 0, d["rad2"][16, 2] -> 0, d["rad2"][16, 3] -> 0, d["rad2"][16, 4] -> 0, d["rad2"][16, 5] -> 0, d["rad2"][16, 6] -> 0, d["rad2"][16, 7] -> 0, d["rad2"][16, 8] -> 0, d["rad2"][16, 9] -> 0, d["rad2"][16, 10] -> 0, d["rad2"][16, 11] -> 0, d["rad2"][16, 12] -> 0, d["rad2"][16, 13] -> 0, d["rad2"][17, 1] -> 0, d["rad2"][17, 2] -> 0, 
  d["rad2"][17, 3] -> 0, d["rad2"][17, 4] -> 0, d["rad2"][17, 5] -> 0, d["rad2"][17, 6] -> 0, d["rad2"][17, 7] -> 0, d["rad2"][17, 8] -> 0, d["rad2"][17, 9] -> 0, d["rad2"][17, 10] -> 0, d["rad2"][17, 11] -> 0, d["rad2"][17, 12] -> 0, d["rad2"][17, 13] -> 0, d["rad2"][18, 1] -> 0, d["rad2"][18, 2] -> 0, d["rad2"][18, 3] -> 0, d["rad2"][18, 4] -> 0, d["rad2"][18, 5] -> 0, d["rad2"][18, 6] -> 0, d["rad2"][18, 7] -> 0, d["rad2"][18, 8] -> 0, 
  d["rad2"][18, 9] -> 0, d["rad2"][18, 10] -> 0, d["rad2"][18, 11] -> 0, d["rad2"][18, 12] -> 0, d["rad2"][18, 13] -> 0, d["rad2"][19, 1] -> 0, d["rad2"][19, 2] -> 0, d["rad2"][19, 3] -> 0, d["rad2"][19, 4] -> 0, d["rad2"][19, 5] -> 0, d["rad2"][19, 6] -> 0, d["rad2"][19, 7] -> 0, d["rad2"][19, 8] -> 0, d["rad2"][19, 9] -> 0, d["rad2"][19, 10] -> 0, d["rad2"][19, 11] -> 0, d["rad2"][19, 12] -> 0, d["rad2"][19, 13] -> 0, 
  dBar["rad2"][1, 1] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21))/(768*(-1 + \[Gamma])^3*\[Gamma]^9*(1 + \[Gamma])^4), 
  dBar["rad2"][1, 2] -> (16*\[Gamma]^2*(411 + 130*\[Gamma]^2 - 64*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^2), dBar["rad2"][1, 3] -> (16*\[Gamma]*(-411 - 130*\[Gamma]^2 + 64*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^2), 
  dBar["rad2"][1, 4] -> (1/(3072*(-1 + \[Gamma])^2*\[Gamma]^10*(1 + \[Gamma])^4))*(Pi*(3780 + 7560*\[Gamma] - 27405*\[Gamma]^2 - 62370*\[Gamma]^3 + 96710*\[Gamma]^4 + 255790*\[Gamma]^5 - 230504*\[Gamma]^6 - 716798*\[Gamma]^7 + 391730*\[Gamma]^8 + 1500258*\[Gamma]^9 + 280152*\[Gamma]^10 - 9667646*\[Gamma]^11 + 16153918*\[Gamma]^12 - 3186124*\[Gamma]^13 - 5099544*\[Gamma]^14 + 5600852*\[Gamma]^15 - 13722278*\[Gamma]^16 + 4685942*\[Gamma]^17 + 16974725*\[Gamma]^18 - 6408120*\[Gamma]^19 - 15548760*\[Gamma]^20 + 3410190*\[Gamma]^21 + 7292880*\[Gamma]^22 - 708750*\[Gamma]^23 - 1417500*\[Gamma]^24)), 
  dBar["rad2"][1, 5] -> -((Pi*(-1890 - 3780*\[Gamma] + 8085*\[Gamma]^2 + 19950*\[Gamma]^3 - 22145*\[Gamma]^4 - 64240*\[Gamma]^5 + 52913*\[Gamma]^6 + 170066*\[Gamma]^7 - 92339*\[Gamma]^8 - 354744*\[Gamma]^9 - 112089*\[Gamma]^10 + 2448646*\[Gamma]^11 - 4270875*\[Gamma]^12 + 952200*\[Gamma]^13 + 2484471*\[Gamma]^14 - 2277662*\[Gamma]^15 + 439081*\[Gamma]^16 + 525672*\[Gamma]^17 + 303172*\[Gamma]^18 - 108984*\[Gamma]^19 - 101880*\[Gamma]^20 + 11340*\[Gamma]^21 + 22680*\[Gamma]^22))/(768*(-1 + \[Gamma])^2*\[Gamma]^10*(1 + \[Gamma])^4)), 
  dBar["rad2"][1, 6] -> (4*\[Gamma]*(7808 + 52595*\[Gamma]^2 + 4724*\[Gamma]^4 - 3972*\[Gamma]^6))/(9*(-1 + \[Gamma]^2)^(5/2)), dBar["rad2"][1, 7] -> (4*\[Gamma]*(7808 + 52595*\[Gamma]^2 + 4724*\[Gamma]^4 - 3972*\[Gamma]^6))/(9*(-1 + \[Gamma]^2)^(5/2)), dBar["rad2"][1, 8] -> (4*(-7808 - 52595*\[Gamma]^2 - 4724*\[Gamma]^4 + 3972*\[Gamma]^6))/(9*(-1 + \[Gamma]^2)^(5/2)), dBar["rad2"][1, 9] -> (4*(-7808 - 52595*\[Gamma]^2 - 4724*\[Gamma]^4 + 3972*\[Gamma]^6))/(9*(-1 + \[Gamma]^2)^(5/2)), 
  dBar["rad2"][1, 10] -> -((Pi*(525 + 1050*\[Gamma] - 1510*\[Gamma]^2 - 4070*\[Gamma]^3 + 8272*\[Gamma]^4 + 20614*\[Gamma]^5 - 55126*\[Gamma]^6 - 130866*\[Gamma]^7 + 915549*\[Gamma]^8 + 864526*\[Gamma]^9 - 1904288*\[Gamma]^10 + 414065*\[Gamma]^11 - 1145544*\[Gamma]^12 + 536243*\[Gamma]^13 + 4591426*\[Gamma]^14 - 2639698*\[Gamma]^15 - 7576426*\[Gamma]^16 + 3025680*\[Gamma]^17 + 7163100*\[Gamma]^18 - 1637055*\[Gamma]^19 - 3510360*\[Gamma]^20 + 354375*\[Gamma]^21 + 708750*\[Gamma]^22))/(1536*(-1 + \[Gamma])^2*\[Gamma]^8*(1 + \[Gamma])^4)), 
  dBar["rad2"][1, 11] -> -((Pi*(-315 - 945*\[Gamma] + 245*\[Gamma]^2 + 3255*\[Gamma]^3 - 2153*\[Gamma]^4 - 15979*\[Gamma]^5 + 13009*\[Gamma]^6 + 84811*\[Gamma]^7 - 283751*\[Gamma]^8 - 892533*\[Gamma]^9 + 491325*\[Gamma]^10 + 112911*\[Gamma]^11 - 667677*\[Gamma]^12 + 72857*\[Gamma]^13 + 714757*\[Gamma]^14 + 316951*\[Gamma]^15 - 465456*\[Gamma]^16 - 271440*\[Gamma]^17 + 136080*\[Gamma]^18 + 90720*\[Gamma]^19))/(768*(-1 + \[Gamma])*\[Gamma]^8*(1 + \[Gamma])^4)), dBar["rad2"][1, 12] -> (4*(-1568 - 18713*\[Gamma]^2 - 2828*\[Gamma]^4 + 4236*\[Gamma]^6))/(9*(-1 + \[Gamma]^2)^(5/2)), 
  dBar["rad2"][1, 13] -> -((16*\[Gamma]*(-2933 - 4070*\[Gamma]^2 + 1780*\[Gamma]^4 + 120*\[Gamma]^6))/(9*(-1 + \[Gamma]^2)^(5/2))), dBar["rad2"][2, 1] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), dBar["rad2"][2, 2] -> (16*\[Gamma]*(-173 - 868*\[Gamma]^2 + 20*\[Gamma]^4 + 64*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^2), 
  dBar["rad2"][2, 3] -> -((16*(-173 - 868*\[Gamma]^2 + 20*\[Gamma]^4 + 64*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^2)), dBar["rad2"][2, 4] -> (Pi*\[Gamma]*(-1599 + 22929*\[Gamma] - 57776*\[Gamma]^2 + 56708*\[Gamma]^3 + 28203*\[Gamma]^4 - 59099*\[Gamma]^5 - 1284*\[Gamma]^6 + 6562*\[Gamma]^7 + 5756*\[Gamma]^8 + 560*\[Gamma]^9))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^4), dBar["rad2"][2, 5] -> (Pi*\[Gamma]*(-2529 + 25881*\[Gamma] - 59232*\[Gamma]^2 + 50066*\[Gamma]^3 + 30535*\[Gamma]^4 - 54969*\[Gamma]^5 - 146*\[Gamma]^6 + 6306*\[Gamma]^7 + 4576*\[Gamma]^8 + 280*\[Gamma]^9))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^4), 
  dBar["rad2"][2, 6] -> (8*\[Gamma]^2*(-8019 - 14190*\[Gamma]^2 + 1216*\[Gamma]^4 + 608*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2)), dBar["rad2"][2, 7] -> (8*\[Gamma]^2*(-8019 - 14190*\[Gamma]^2 + 1216*\[Gamma]^4 + 608*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2)), dBar["rad2"][2, 8] -> -((8*\[Gamma]*(-8019 - 14190*\[Gamma]^2 + 1216*\[Gamma]^4 + 608*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2))), dBar["rad2"][2, 9] -> -((8*\[Gamma]*(-8019 - 14190*\[Gamma]^2 + 1216*\[Gamma]^4 + 608*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2))), 
  dBar["rad2"][2, 10] -> (Pi*\[Gamma]*(312 + 3846*\[Gamma] - 10378*\[Gamma]^2 + 7891*\[Gamma]^3 + 5313*\[Gamma]^4 - 8404*\[Gamma]^5 - 99*\[Gamma]^6 + 851*\[Gamma]^7 + 718*\[Gamma]^8 + 70*\[Gamma]^9))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^4), dBar["rad2"][2, 11] -> (Pi*\[Gamma]*(-18 + 9789*\[Gamma] - 22584*\[Gamma]^2 + 14048*\[Gamma]^3 + 12844*\[Gamma]^4 - 16281*\[Gamma]^5 - 614*\[Gamma]^6 + 1416*\[Gamma]^7 + 1396*\[Gamma]^8 + 196*\[Gamma]^9))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^4), dBar["rad2"][2, 12] -> -((8*\[Gamma]*(-2073 - 5946*\[Gamma]^2 + 1024*\[Gamma]^4 + 704*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2))), 
  dBar["rad2"][2, 13] -> (16*(-273 - 2943*\[Gamma]^2 - 1138*\[Gamma]^4 + 952*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^(5/2)), dBar["rad2"][3, 1] -> (Pi*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11))/(32*(-1 + \[Gamma]^2)^(5/2)), dBar["rad2"][3, 2] -> 0, dBar["rad2"][3, 3] -> 0, 
  dBar["rad2"][3, 4] -> (Pi*(-80448 - 88352*\[Gamma] + 202841*\[Gamma]^2 + 1455200*\[Gamma]^3 + 2151190*\[Gamma]^4 + 775072*\[Gamma]^5 - 1968025*\[Gamma]^6 + 281120*\[Gamma]^7 + 3724436*\[Gamma]^8 - 8960*\[Gamma]^9 - 3522105*\[Gamma]^10 + 1744470*\[Gamma]^12 - 354375*\[Gamma]^14))/(256*(-1 + \[Gamma]^2)^3), dBar["rad2"][3, 5] -> (Pi*(-9276 - 10892*\[Gamma] + 39025*\[Gamma]^2 + 176188*\[Gamma]^3 + 166253*\[Gamma]^4 + 89116*\[Gamma]^5 + 31174*\[Gamma]^6 + 28004*\[Gamma]^7 - 19102*\[Gamma]^8 - 560*\[Gamma]^9 + 12105*\[Gamma]^10 - 2835*\[Gamma]^12))/(32*(-1 + \[Gamma]^2)^3), 
  dBar["rad2"][3, 6] -> 0, dBar["rad2"][3, 7] -> 0, dBar["rad2"][3, 8] -> 0, dBar["rad2"][3, 9] -> 0, dBar["rad2"][3, 10] -> -((Pi*(116064 + 421760*\[Gamma] + 616399*\[Gamma]^2 + 82432*\[Gamma]^3 - 381454*\[Gamma]^4 - 245440*\[Gamma]^5 + 1675081*\[Gamma]^6 - 60800*\[Gamma]^7 - 3219332*\[Gamma]^8 + 2240*\[Gamma]^9 + 3231585*\[Gamma]^10 - 1676430*\[Gamma]^12 + 354375*\[Gamma]^14))/(256*(-1 + \[Gamma]^2)^3)), 
  dBar["rad2"][3, 11] -> -((Pi*(3342 + 11321*\[Gamma] + 12719*\[Gamma]^2 - 1777*\[Gamma]^3 + 7843*\[Gamma]^4 - 7135*\[Gamma]^5 - 18406*\[Gamma]^6 - 1835*\[Gamma]^7 + 20572*\[Gamma]^8 + 98*\[Gamma]^9 - 12105*\[Gamma]^10 + 2835*\[Gamma]^12))/(8*(-1 + \[Gamma]^2)^3)), dBar["rad2"][3, 12] -> 0, dBar["rad2"][3, 13] -> 0, dBar["rad2"][4, 1] -> -((3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(7/2))), dBar["rad2"][4, 2] -> -((64*\[Gamma]^2*(-20 - 25*\[Gamma]^2 + 3*\[Gamma]^4 + 2*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), 
  dBar["rad2"][4, 3] -> (64*\[Gamma]*(-20 - 25*\[Gamma]^2 + 3*\[Gamma]^4 + 2*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, dBar["rad2"][4, 4] -> -((15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^3)), dBar["rad2"][4, 5] -> -((3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(2*(-1 + \[Gamma]^2)^3)), dBar["rad2"][4, 6] -> -((4*\[Gamma]*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2)), 
  dBar["rad2"][4, 7] -> -((4*\[Gamma]*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2)), dBar["rad2"][4, 8] -> (4*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2), dBar["rad2"][4, 9] -> (4*(-355 - 4328*\[Gamma]^2 - 2688*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2), dBar["rad2"][4, 10] -> -((15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^3)), 
  dBar["rad2"][4, 11] -> -((3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^3)), dBar["rad2"][4, 12] -> (4*(-73 - 1352*\[Gamma]^2 - 1248*\[Gamma]^4 + 448*\[Gamma]^6 + 128*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2), dBar["rad2"][4, 13] -> -((48*\[Gamma]*(-57 - 164*\[Gamma]^2 + 32*\[Gamma]^6))/(-1 + \[Gamma]^2)^(7/2)), dBar["rad2"][5, 1] -> (15*Pi*\[Gamma]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(3/2)), dBar["rad2"][5, 2] -> 0, dBar["rad2"][5, 3] -> 0, 
  dBar["rad2"][5, 4] -> (15*Pi*\[Gamma]^2*(39 + 124*\[Gamma]^2 - 121*\[Gamma]^4 + 14*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^2), dBar["rad2"][5, 5] -> (6*Pi*\[Gamma]^2*(39 + 124*\[Gamma]^2 - 121*\[Gamma]^4 + 14*\[Gamma]^6))/(-1 + \[Gamma]^2)^2, dBar["rad2"][5, 6] -> 0, dBar["rad2"][5, 7] -> 0, dBar["rad2"][5, 8] -> 0, dBar["rad2"][5, 9] -> 0, dBar["rad2"][5, 10] -> (15*Pi*\[Gamma]^2*(39 + 124*\[Gamma]^2 - 121*\[Gamma]^4 + 14*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^2), 
  dBar["rad2"][5, 11] -> (3*Pi*\[Gamma]^2*(39 + 124*\[Gamma]^2 - 121*\[Gamma]^4 + 14*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^2), dBar["rad2"][5, 12] -> 0, dBar["rad2"][5, 13] -> 0, dBar["rad2"][6, 1] -> (Pi*\[Gamma]*(1447 - 12629*\[Gamma]^2 + 3870*\[Gamma]^4 - 6594*\[Gamma]^6 + 3555*\[Gamma]^8 - 945*\[Gamma]^10))/(16*(-1 + \[Gamma]^2)^(5/2)), dBar["rad2"][6, 2] -> 0, dBar["rad2"][6, 3] -> 0, 
  dBar["rad2"][6, 4] -> (Pi*(36640 - 80595*\[Gamma]^2 - 1150290*\[Gamma]^4 + 697107*\[Gamma]^6 - 1290524*\[Gamma]^8 + 1174035*\[Gamma]^10 - 581490*\[Gamma]^12 + 118125*\[Gamma]^14))/(128*(-1 + \[Gamma]^2)^3), dBar["rad2"][6, 5] -> (Pi*(4352 - 16007*\[Gamma]^2 - 104971*\[Gamma]^4 - 6118*\[Gamma]^6 + 1130*\[Gamma]^8 - 4035*\[Gamma]^10 + 945*\[Gamma]^12))/(16*(-1 + \[Gamma]^2)^3), dBar["rad2"][6, 6] -> 0, dBar["rad2"][6, 7] -> 0, dBar["rad2"][6, 8] -> 0, dBar["rad2"][6, 9] -> 0, 
  dBar["rad2"][6, 10] -> (Pi*(58336 + 302277*\[Gamma]^2 - 245850*\[Gamma]^4 + 560451*\[Gamma]^6 - 1083116*\[Gamma]^8 + 1077195*\[Gamma]^10 - 558810*\[Gamma]^12 + 118125*\[Gamma]^14))/(128*(-1 + \[Gamma]^2)^3), dBar["rad2"][6, 11] -> (Pi*(1664 + 6475*\[Gamma]^2 - 1249*\[Gamma]^4 - 5974*\[Gamma]^6 + 6530*\[Gamma]^8 - 4035*\[Gamma]^10 + 945*\[Gamma]^12))/(4*(-1 + \[Gamma]^2)^3), dBar["rad2"][6, 12] -> 0, dBar["rad2"][6, 13] -> 0, dBar["rad2"][7, 1] -> (3*Pi*(37 + 390*\[Gamma]^2 - 35*\[Gamma]^4))/(8*Sqrt[-1 + \[Gamma]^2]), dBar["rad2"][7, 2] -> 0, 
  dBar["rad2"][7, 3] -> 0, dBar["rad2"][7, 4] -> (15*Pi*\[Gamma]*(45 + 130*\[Gamma]^2 - 7*\[Gamma]^4))/(2*(-1 + \[Gamma]^2)), dBar["rad2"][7, 5] -> (6*Pi*\[Gamma]*(45 + 130*\[Gamma]^2 - 7*\[Gamma]^4))/(-1 + \[Gamma]^2), dBar["rad2"][7, 6] -> 0, dBar["rad2"][7, 7] -> 0, dBar["rad2"][7, 8] -> 0, dBar["rad2"][7, 9] -> 0, dBar["rad2"][7, 10] -> (15*Pi*\[Gamma]*(45 + 130*\[Gamma]^2 - 7*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)), dBar["rad2"][7, 11] -> (3*Pi*\[Gamma]*(45 + 130*\[Gamma]^2 - 7*\[Gamma]^4))/(2*(-1 + \[Gamma]^2)), 
  dBar["rad2"][7, 12] -> 0, dBar["rad2"][7, 13] -> 0, dBar["rad2"][8, 1] -> (3*Pi*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8))/(64*Sqrt[-1 + \[Gamma]^2]), dBar["rad2"][8, 2] -> 0, dBar["rad2"][8, 3] -> 0, dBar["rad2"][8, 4] -> -((3*Pi*(4096 - 62001*\[Gamma] + 47104*\[Gamma]^2 - 135117*\[Gamma]^3 + 20480*\[Gamma]^4 - 85762*\[Gamma]^5 + 156670*\[Gamma]^7 - 128205*\[Gamma]^9 + 39375*\[Gamma]^11))/(512*(-1 + \[Gamma]^2))), 
  dBar["rad2"][8, 5] -> -((3*Pi*(384 - 6077*\[Gamma] + 4864*\[Gamma]^2 - 15684*\[Gamma]^3 + 1920*\[Gamma]^4 + 762*\[Gamma]^5 - 820*\[Gamma]^7 + 315*\[Gamma]^9))/(64*(-1 + \[Gamma]^2))), dBar["rad2"][8, 6] -> 0, dBar["rad2"][8, 7] -> 0, dBar["rad2"][8, 8] -> 0, dBar["rad2"][8, 9] -> 0, dBar["rad2"][8, 10] -> -((3*Pi*(1024 - 14889*\[Gamma] + 11776*\[Gamma]^2 - 25773*\[Gamma]^3 + 5120*\[Gamma]^4 - 68818*\[Gamma]^5 + 136990*\[Gamma]^7 - 120645*\[Gamma]^9 + 39375*\[Gamma]^11))/(512*(-1 + \[Gamma]^2))), 
  dBar["rad2"][8, 11] -> -((3*Pi*(24 - 317*\[Gamma] + 304*\[Gamma]^2 - 1284*\[Gamma]^3 + 120*\[Gamma]^4 + 762*\[Gamma]^5 - 820*\[Gamma]^7 + 315*\[Gamma]^9))/(16*(-1 + \[Gamma]^2))), dBar["rad2"][8, 12] -> 0, dBar["rad2"][8, 13] -> 0, dBar["rad2"][9, 1] -> (3*Pi*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8))/(32*Sqrt[-1 + \[Gamma]^2]), dBar["rad2"][9, 2] -> 0, dBar["rad2"][9, 3] -> 0, 
  dBar["rad2"][9, 4] -> (3*Pi*\[Gamma]*(21041 + 32717*\[Gamma]^2 + 85762*\[Gamma]^4 - 156670*\[Gamma]^6 + 128205*\[Gamma]^8 - 39375*\[Gamma]^10))/(256*(-1 + \[Gamma]^2)), dBar["rad2"][9, 5] -> (3*Pi*\[Gamma]*(1981 + 5444*\[Gamma]^2 - 762*\[Gamma]^4 + 820*\[Gamma]^6 - 315*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)), dBar["rad2"][9, 6] -> 0, dBar["rad2"][9, 7] -> 0, dBar["rad2"][9, 8] -> 0, dBar["rad2"][9, 9] -> 0, 
  dBar["rad2"][9, 10] -> (3*Pi*\[Gamma]*(4649 + 173*\[Gamma]^2 + 68818*\[Gamma]^4 - 136990*\[Gamma]^6 + 120645*\[Gamma]^8 - 39375*\[Gamma]^10))/(256*(-1 + \[Gamma]^2)), dBar["rad2"][9, 11] -> -((3*Pi*\[Gamma]*(-61 - 644*\[Gamma]^2 + 762*\[Gamma]^4 - 820*\[Gamma]^6 + 315*\[Gamma]^8))/(8*(-1 + \[Gamma]^2))), dBar["rad2"][9, 12] -> 0, dBar["rad2"][9, 13] -> 0, dBar["rad2"][10, 1] -> 0, dBar["rad2"][10, 2] -> 0, dBar["rad2"][10, 3] -> 0, dBar["rad2"][10, 4] -> 0, dBar["rad2"][10, 5] -> 0, dBar["rad2"][10, 6] -> 0, 
  dBar["rad2"][10, 7] -> 0, dBar["rad2"][10, 8] -> 0, dBar["rad2"][10, 9] -> 0, dBar["rad2"][10, 10] -> 0, dBar["rad2"][10, 11] -> 0, dBar["rad2"][10, 12] -> 0, dBar["rad2"][10, 13] -> 0, dBar["rad2"][11, 1] -> 0, dBar["rad2"][11, 2] -> 0, dBar["rad2"][11, 3] -> 0, dBar["rad2"][11, 4] -> 0, dBar["rad2"][11, 5] -> 0, dBar["rad2"][11, 6] -> 0, dBar["rad2"][11, 7] -> 0, dBar["rad2"][11, 8] -> 0, dBar["rad2"][11, 9] -> 0, 
  dBar["rad2"][11, 10] -> 0, dBar["rad2"][11, 11] -> 0, dBar["rad2"][11, 12] -> 0, dBar["rad2"][11, 13] -> 0, dBar["rad2"][12, 1] -> 0, dBar["rad2"][12, 2] -> 0, dBar["rad2"][12, 3] -> 0, dBar["rad2"][12, 4] -> 0, dBar["rad2"][12, 5] -> 0, dBar["rad2"][12, 6] -> 0, dBar["rad2"][12, 7] -> 0, dBar["rad2"][12, 8] -> 0, dBar["rad2"][12, 9] -> 0, dBar["rad2"][12, 10] -> 0, dBar["rad2"][12, 11] -> 0, dBar["rad2"][12, 12] -> 0, 
  dBar["rad2"][12, 13] -> 0, dBar["rad2"][13, 1] -> 0, dBar["rad2"][13, 2] -> 0, dBar["rad2"][13, 3] -> 0, dBar["rad2"][13, 4] -> 0, dBar["rad2"][13, 5] -> 0, dBar["rad2"][13, 6] -> 0, dBar["rad2"][13, 7] -> 0, dBar["rad2"][13, 8] -> 0, dBar["rad2"][13, 9] -> 0, dBar["rad2"][13, 10] -> 0, dBar["rad2"][13, 11] -> 0, dBar["rad2"][13, 12] -> 0, dBar["rad2"][13, 13] -> 0, dBar["rad2"][14, 1] -> 0, dBar["rad2"][14, 2] -> 0, 
  dBar["rad2"][14, 3] -> 0, dBar["rad2"][14, 4] -> 0, dBar["rad2"][14, 5] -> 0, dBar["rad2"][14, 6] -> 0, dBar["rad2"][14, 7] -> 0, dBar["rad2"][14, 8] -> 0, dBar["rad2"][14, 9] -> 0, dBar["rad2"][14, 10] -> 0, dBar["rad2"][14, 11] -> 0, dBar["rad2"][14, 12] -> 0, dBar["rad2"][14, 13] -> 0, dBar["rad2"][15, 1] -> 0, dBar["rad2"][15, 2] -> 0, dBar["rad2"][15, 3] -> 0, dBar["rad2"][15, 4] -> 0, dBar["rad2"][15, 5] -> 0, 
  dBar["rad2"][15, 6] -> 0, dBar["rad2"][15, 7] -> 0, dBar["rad2"][15, 8] -> 0, dBar["rad2"][15, 9] -> 0, dBar["rad2"][15, 10] -> 0, dBar["rad2"][15, 11] -> 0, dBar["rad2"][15, 12] -> 0, dBar["rad2"][15, 13] -> 0, dBar["rad2"][16, 1] -> 0, dBar["rad2"][16, 2] -> 0, dBar["rad2"][16, 3] -> 0, dBar["rad2"][16, 4] -> 0, dBar["rad2"][16, 5] -> 0, dBar["rad2"][16, 6] -> 0, dBar["rad2"][16, 7] -> 0, dBar["rad2"][16, 8] -> 0, 
  dBar["rad2"][16, 9] -> 0, dBar["rad2"][16, 10] -> 0, dBar["rad2"][16, 11] -> 0, dBar["rad2"][16, 12] -> 0, dBar["rad2"][16, 13] -> 0, dBar["rad2"][17, 1] -> 0, dBar["rad2"][17, 2] -> 0, dBar["rad2"][17, 3] -> 0, dBar["rad2"][17, 4] -> 0, dBar["rad2"][17, 5] -> 0, dBar["rad2"][17, 6] -> 0, dBar["rad2"][17, 7] -> 0, dBar["rad2"][17, 8] -> 0, dBar["rad2"][17, 9] -> 0, dBar["rad2"][17, 10] -> 0, dBar["rad2"][17, 11] -> 0, 
  dBar["rad2"][17, 12] -> 0, dBar["rad2"][17, 13] -> 0, dBar["rad2"][18, 1] -> 0, dBar["rad2"][18, 2] -> 0, dBar["rad2"][18, 3] -> 0, dBar["rad2"][18, 4] -> 0, dBar["rad2"][18, 5] -> 0, dBar["rad2"][18, 6] -> 0, dBar["rad2"][18, 7] -> 0, dBar["rad2"][18, 8] -> 0, dBar["rad2"][18, 9] -> 0, dBar["rad2"][18, 10] -> 0, dBar["rad2"][18, 11] -> 0, dBar["rad2"][18, 12] -> 0, dBar["rad2"][18, 13] -> 0, dBar["rad2"][19, 1] -> 0, 
  dBar["rad2"][19, 2] -> 0, dBar["rad2"][19, 3] -> 0, dBar["rad2"][19, 4] -> 0, dBar["rad2"][19, 5] -> 0, dBar["rad2"][19, 6] -> 0, dBar["rad2"][19, 7] -> 0, dBar["rad2"][19, 8] -> 0, dBar["rad2"][19, 9] -> 0, dBar["rad2"][19, 10] -> 0, dBar["rad2"][19, 11] -> 0, dBar["rad2"][19, 12] -> 0, dBar["rad2"][19, 13] -> 0, c["rad2"][1] -> 0, c["rad2"][2] -> 0, c["rad2"][3] -> 0, c["rad2"][4] -> 0, c["rad2"][5] -> 0, c["rad2"][6] -> 0, 
  c["rad2"][7] -> 0, c["rad2"][8] -> 0, c["rad2"][9] -> 0, c["rad2"][10] -> 0, c["rad2"][11] -> 0, c["rad2"][12] -> 0, c["rad2"][13] -> 0, cBar["rad2"][1] -> 0, cBar["rad2"][2] -> 0, cBar["rad2"][3] -> 0, cBar["rad2"][4] -> 0, cBar["rad2"][5] -> 0, cBar["rad2"][6] -> 0, cBar["rad2"][7] -> 0, cBar["rad2"][8] -> 0, cBar["rad2"][9] -> 0, cBar["rad2"][10] -> 0, cBar["rad2"][11] -> 0, cBar["rad2"][12] -> 0, cBar["rad2"][13] -> 0, 
  f["cons"][1, 1] -> (-128*\[Gamma]*(139 - 168*\[Gamma]^2 - 78*\[Gamma]^4 + 104*\[Gamma]^6) + 9*Pi^2*(-3 + 18*\[Gamma]^4 - 40*\[Gamma]^6 + 25*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^3), 
  f["cons"][1, 2] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(-105 - 105*\[Gamma] + 495*\[Gamma]^2 + 495*\[Gamma]^3 - 2047*\[Gamma]^4 - 2047*\[Gamma]^5 + 8045*\[Gamma]^6 + 8045*\[Gamma]^7 - 4*(25019 + 72*Pi^2)*\[Gamma]^8 + 12*(10105 + 104*Pi^2)*\[Gamma]^9 - 608*(43 + 3*Pi^2)*\[Gamma]^10 - 8*(1709 + 132*Pi^2)*\[Gamma]^11 + 96*(453 + 47*Pi^2)*\[Gamma]^12 - 24*(1545 + 68*Pi^2)*\[Gamma]^13 - 600*(3 + 4*Pi^2)*\[Gamma]^14 + 288*(-38 + 5*Pi^2)*\[Gamma]^15 + 2016*\[Gamma]^16))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4)), 
  f["cons"][1, 3] -> -((1/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4))*(Pi*Sqrt[-1 + \[Gamma]^2]*(-30 - 30*\[Gamma] + 144*\[Gamma]^2 + 144*\[Gamma]^3 - 288*\[Gamma]^4 - 288*\[Gamma]^5 - 2652*\[Gamma]^6 + (16087 + 144*Pi^2)*\[Gamma]^7 - (63799 + 912*Pi^2)*\[Gamma]^8 + 12*(4409 + 81*Pi^2)*\[Gamma]^9 + 2*(9905 + 726*Pi^2)*\[Gamma]^10 - 9*(1081 + 304*Pi^2)*\[Gamma]^11 - (349 + 528*Pi^2)*\[Gamma]^12 + 4*(-8147 + 570*Pi^2)*\[Gamma]^13 + (8068 + 648*Pi^2)*\[Gamma]^14 - 64*(-67 + 15*Pi^2)*\[Gamma]^15 - 24*(123 + 40*Pi^2)*\[Gamma]^16 + 300*(-6 + Pi^2)*\[Gamma]^17 + 
       300*Pi^2*\[Gamma]^18))), f["cons"][1, 4] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-105 - 105*\[Gamma] + 495*\[Gamma]^2 + 495*\[Gamma]^3 - 2047*\[Gamma]^4 - 2047*\[Gamma]^5 + 8045*\[Gamma]^6 + 8045*\[Gamma]^7 - 4*(24803 + 72*Pi^2)*\[Gamma]^8 + 12*(10057 + 104*Pi^2)*\[Gamma]^9 - 32*(1105 + 57*Pi^2)*\[Gamma]^10 - 8*(1685 + 132*Pi^2)*\[Gamma]^11 + 4512*(16 + Pi^2)*\[Gamma]^12 - 24*(1145 + 68*Pi^2)*\[Gamma]^13 - 24*(1259 + 100*Pi^2)*\[Gamma]^14 + 96*(-274 + 15*Pi^2)*\[Gamma]^15 + 3936*\[Gamma]^16))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4), 
  f["cons"][1, 5] -> -((9*Pi^2*(3 - 36*\[Gamma] - 36*\[Gamma]^2 + 220*\[Gamma]^3 + 138*\[Gamma]^4 - 364*\[Gamma]^5 - 180*\[Gamma]^6 + 180*\[Gamma]^7 + 75*\[Gamma]^8) + 64*(-157 - 514*\[Gamma]^2 + 1920*\[Gamma]^4 - 1760*\[Gamma]^6 + 496*\[Gamma]^8))/(96*(-1 + \[Gamma]^2)^4)), f["cons"][1, 6] -> (\[Gamma]*(9*Pi^2*\[Gamma]*(3 - 5*\[Gamma]^2)^2*(-1 + \[Gamma]^2) + 16*(-163 - 176*\[Gamma]^2 + 960*\[Gamma]^4 - 752*\[Gamma]^6 + 128*\[Gamma]^8)))/(12*(-1 + \[Gamma]^2)^4), f["cons"][2, 1] -> (16*(3 + 30*\[Gamma]^2 + 16*\[Gamma]^4))/(-1 + \[Gamma]^2), 
  f["cons"][2, 2] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-1980 + 6252*\[Gamma] - 6012*\[Gamma]^2 - 2377*\[Gamma]^3 + 5563*\[Gamma]^4 - 429*\[Gamma]^5 - 765*\[Gamma]^6 - 510*\[Gamma]^7 + 210*\[Gamma]^8))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), f["cons"][2, 3] -> -((Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3453 - 7566*\[Gamma] + 1568*\[Gamma]^2 + 1966*\[Gamma]^3 - 2787*\[Gamma]^4 + 2052*\[Gamma]^5 + 138*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^4)), 
  f["cons"][2, 4] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(1980 - 6252*\[Gamma] + 6012*\[Gamma]^2 + 2377*\[Gamma]^3 - 5563*\[Gamma]^4 + 429*\[Gamma]^5 + 765*\[Gamma]^6 + 510*\[Gamma]^7 - 210*\[Gamma]^8))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), f["cons"][2, 5] -> (16*\[Gamma]*(-15 - 34*\[Gamma]^2 + 8*\[Gamma]^4))/(-1 + \[Gamma]^2)^2, f["cons"][2, 6] -> -((64*\[Gamma]^2*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4))/(-1 + \[Gamma]^2)^2), f["cons"][3, 1] -> 0, 
  f["cons"][3, 2] -> -((Pi*(2589 + 8608*\[Gamma] + 17551*\[Gamma]^2 + 9890*\[Gamma]^3 + 3051*\[Gamma]^4 + 3084*\[Gamma]^5 + 489*\[Gamma]^6 + 210*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^(5/2))), f["cons"][3, 3] -> -((Pi*(1759 + 9333*\[Gamma] + 10541*\[Gamma]^2 + 12851*\[Gamma]^3 + 8985*\[Gamma]^4 + 2119*\[Gamma]^5 + 507*\[Gamma]^6 - 923*\[Gamma]^7 + 300*\[Gamma]^9))/(16*(-1 + \[Gamma]^2)^(5/2))), f["cons"][3, 4] -> (Pi*(2589 + 8608*\[Gamma] + 17551*\[Gamma]^2 + 9890*\[Gamma]^3 + 3051*\[Gamma]^4 + 3084*\[Gamma]^5 + 489*\[Gamma]^6 + 210*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  f["cons"][3, 5] -> 0, f["cons"][3, 6] -> 0, f["cons"][4, 1] -> 0, f["cons"][4, 2] -> (3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^(7/2)), f["cons"][4, 3] -> -((3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(-11 + 7*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^(5/2))), f["cons"][4, 4] -> -((3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^(7/2))), f["cons"][4, 5] -> 0, f["cons"][4, 6] -> 0, f["cons"][5, 1] -> 0, 
  f["cons"][5, 2] -> -((3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^(5/2))), f["cons"][5, 3] -> (3*Pi*\[Gamma]*(-63 - 1053*\[Gamma]^2 + 565*\[Gamma]^4 + 89*\[Gamma]^6 + 14*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2)), f["cons"][5, 4] -> (3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^(5/2)), f["cons"][5, 5] -> 0, f["cons"][5, 6] -> 0, f["cons"][6, 1] -> 0, f["cons"][6, 2] -> (8*Pi*(21 + 134*\[Gamma]^2 + 30*\[Gamma]^4))/(-1 + \[Gamma]^2)^(5/2), 
  f["cons"][6, 3] -> (Pi*\[Gamma]*(1188 + 1575*\[Gamma]^2 + 337*\[Gamma]^4 - 215*\[Gamma]^6 + 75*\[Gamma]^8))/(2*(-1 + \[Gamma]^2)^(5/2)), f["cons"][6, 4] -> -((8*Pi*(21 + 134*\[Gamma]^2 + 30*\[Gamma]^4))/(-1 + \[Gamma]^2)^(5/2)), f["cons"][6, 5] -> 0, f["cons"][6, 6] -> 0, f["cons"][7, 1] -> 0, f["cons"][7, 2] -> -((3*Pi*(3 + 32*\[Gamma] + 38*\[Gamma]^2 + 80*\[Gamma]^3 + 15*\[Gamma]^4))/(2*(-1 + \[Gamma]^2)^(3/2))), f["cons"][7, 3] -> -((3*Pi*(4 + 11*\[Gamma] + 42*\[Gamma]^2 + 17*\[Gamma]^3 + 10*\[Gamma]^4))/(-1 + \[Gamma]^2)^(3/2)), 
  f["cons"][7, 4] -> (3*Pi*(3 + 32*\[Gamma] + 38*\[Gamma]^2 + 80*\[Gamma]^3 + 15*\[Gamma]^4))/(2*(-1 + \[Gamma]^2)^(3/2)), f["cons"][7, 5] -> 0, f["cons"][7, 6] -> 0, f["cons"][8, 1] -> 0, f["cons"][8, 2] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(3 + 10*\[Gamma] + 15*\[Gamma]^2))/(2*(-1 + \[Gamma])^2)), f["cons"][8, 3] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-12 - 64*\[Gamma] - 41*\[Gamma]^2 + 10*\[Gamma]^3 + 20*\[Gamma]^4 - 50*\[Gamma]^5 + 25*\[Gamma]^6))/(8*(-1 + \[Gamma])^2), 
  f["cons"][8, 4] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(3 + 10*\[Gamma] + 15*\[Gamma]^2))/(2*(-1 + \[Gamma])^2), f["cons"][8, 5] -> 0, f["cons"][8, 6] -> 0, f["cons"][9, 1] -> 0, f["cons"][9, 2] -> -((24*Pi*\[Gamma]*(2 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2)^(3/2)), f["cons"][9, 3] -> -((3*Pi*(20 + 155*\[Gamma]^2 + 79*\[Gamma]^4 - 55*\[Gamma]^6 + 25*\[Gamma]^8))/(4*(-1 + \[Gamma]^2)^(3/2))), f["cons"][9, 4] -> (24*Pi*\[Gamma]*(2 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2)^(3/2), f["cons"][9, 5] -> 0, f["cons"][9, 6] -> 0, f["cons"][10, 1] -> 0, 
  f["cons"][10, 2] -> 0, f["cons"][10, 3] -> 0, f["cons"][10, 4] -> 0, f["cons"][10, 5] -> 0, f["cons"][10, 6] -> 0, f["cons"][11, 1] -> 0, f["cons"][11, 2] -> 0, f["cons"][11, 3] -> 0, f["cons"][11, 4] -> 0, f["cons"][11, 5] -> 0, f["cons"][11, 6] -> 0, f["cons"][12, 1] -> 0, f["cons"][12, 2] -> 0, f["cons"][12, 3] -> 0, f["cons"][12, 4] -> 0, f["cons"][12, 5] -> 0, f["cons"][12, 6] -> 0, f["cons"][13, 1] -> 0, 
  f["cons"][13, 2] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), f["cons"][13, 3] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(1151 - 2279*\[Gamma] + 1776*\[Gamma]^2 - 720*\[Gamma]^3 + 57*\[Gamma]^4 + 63*\[Gamma]^5))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^3)), f["cons"][13, 4] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(1245 - 4243*\[Gamma] + 4732*\[Gamma]^2 - 1350*\[Gamma]^3 - 219*\[Gamma]^4 - 279*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), f["cons"][13, 5] -> 0, 
  f["cons"][13, 6] -> 0, f["cons"][14, 1] -> 0, f["cons"][14, 2] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-9 + 30*\[Gamma] - 39*\[Gamma]^2 - 20*\[Gamma]^3 + 30*\[Gamma]^4))/((-1 + \[Gamma])*(1 + \[Gamma])^3), f["cons"][14, 3] -> (6*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-6 + 15*\[Gamma] + 4*\[Gamma]^2 - 10*\[Gamma]^3))/(1 + \[Gamma])^3, f["cons"][14, 4] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(9 - 30*\[Gamma] + 39*\[Gamma]^2 + 20*\[Gamma]^3 - 30*\[Gamma]^4))/((-1 + \[Gamma])*(1 + \[Gamma])^3), f["cons"][14, 5] -> 0, f["cons"][14, 6] -> 0, f["cons"][15, 1] -> 0, 
  f["cons"][15, 2] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(2*(-1 + \[Gamma])*(1 + \[Gamma])^2), f["cons"][15, 3] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(5 - 78*\[Gamma] + 36*\[Gamma]^2 + 14*\[Gamma]^3 + 7*\[Gamma]^4))/(8*(1 + \[Gamma])^2)), f["cons"][15, 4] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(2*(-1 + \[Gamma])*(1 + \[Gamma])^2)), f["cons"][15, 5] -> 0, f["cons"][15, 6] -> 0, f["cons"][16, 1] -> 0, 
  f["cons"][16, 2] -> -((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)^(3/2))), f["cons"][16, 3] -> (3*Pi*\[Gamma]*(33 - 43*\[Gamma]^2 + 14*\[Gamma]^4))/(16*Sqrt[-1 + \[Gamma]^2]), f["cons"][16, 4] -> (3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)^(3/2)), f["cons"][16, 5] -> 0, f["cons"][16, 6] -> 0, f["cons"][17, 1] -> 0, f["cons"][17, 2] -> -((3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2)), 
  f["cons"][17, 3] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(1183 + 6671*\[Gamma]^2 + 2810*\[Gamma]^4 + 80*\[Gamma]^6))/(32*(-1 + \[Gamma])^3*(1 + \[Gamma])^2)), f["cons"][17, 4] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2), f["cons"][17, 5] -> 0, f["cons"][17, 6] -> 0, f["cons"][18, 1] -> 0, f["cons"][18, 2] -> -((Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(5/2))), 
  f["cons"][18, 3] -> -((Pi*(1251 + 4251*\[Gamma] + 5473*\[Gamma]^2 + 4155*\[Gamma]^3 + 1470*\[Gamma]^4 + 60*\[Gamma]^5))/(8*(-1 + \[Gamma]^2)^(5/2))), f["cons"][18, 4] -> (Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(5/2)), f["cons"][18, 5] -> 0, f["cons"][18, 6] -> 0, f["cons"][19, 1] -> 0, f["cons"][19, 2] -> (Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  f["cons"][19, 3] -> (Pi*(3549 + 11004*\[Gamma] + 20013*\[Gamma]^2 + 19256*\[Gamma]^3 + 8430*\[Gamma]^4 + 3060*\[Gamma]^5 + 240*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), f["cons"][19, 4] -> -((Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^(5/2))), f["cons"][19, 5] -> 0, f["cons"][19, 6] -> 0, fBar["cons"][1, 1] -> (128*(-1 - 2*\[Gamma]^2 + 36*\[Gamma]^4 - 64*\[Gamma]^6 + 32*\[Gamma]^8) + Pi^2*(-9 - 36*\[Gamma]^2 + 210*\[Gamma]^4 - 340*\[Gamma]^6 + 175*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^3), 
  fBar["cons"][1, 2] -> -((1/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4))*(Pi*Sqrt[-1 + \[Gamma]^2]*(-105 - 105*\[Gamma] + 895*\[Gamma]^2 + 895*\[Gamma]^3 - 4407*\[Gamma]^4 - 4407*\[Gamma]^5 + 17581*\[Gamma]^6 + 17581*\[Gamma]^7 - 4*(52289 + 192*Pi^2)*\[Gamma]^8 + (240892 + 2829*Pi^2)*\[Gamma]^9 - (85132 + 4467*Pi^2)*\[Gamma]^10 + 9*(277 + 63*Pi^2)*\[Gamma]^11 + 3*(61137 + 4541*Pi^2)*\[Gamma]^12 - (41893 + 15246*Pi^2)*\[Gamma]^13 - 3*(56155 + 5466*Pi^2)*\[Gamma]^14 + 3*(-39529 + 7050*Pi^2)*\[Gamma]^15 + 5*(23873 + 3462*Pi^2)*\[Gamma]^16 - 
       25*(-2869 + 519*Pi^2)*\[Gamma]^17 - 75*(441 + 173*Pi^2)*\[Gamma]^18 + 3675*(-6 + Pi^2)*\[Gamma]^19 + 3675*Pi^2*\[Gamma]^20))), 
  fBar["cons"][1, 3] -> -((1/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4))*(Pi*Sqrt[-1 + \[Gamma]^2]*(-15 - 15*\[Gamma] + 481*\[Gamma]^2 + 481*\[Gamma]^3 - 1465*\[Gamma]^4 - 1465*\[Gamma]^5 - 9117*\[Gamma]^6 + (65839 + 576*Pi^2)*\[Gamma]^7 - 8*(33097 + 480*Pi^2)*\[Gamma]^8 + (205396 + 4221*Pi^2)*\[Gamma]^9 + (45628 + 4989*Pi^2)*\[Gamma]^10 + (5897 - 8265*Pi^2)*\[Gamma]^11 + (100607 + 2487*Pi^2)*\[Gamma]^12 - 3*(36023 + 954*Pi^2)*\[Gamma]^13 - (132593 + 9006*Pi^2)*\[Gamma]^14 + (-75707 + 14430*Pi^2)*\[Gamma]^15 + 5*(20705 + 2694*Pi^2)*\[Gamma]^16 - 
       25*(-2581 + 471*Pi^2)*\[Gamma]^17 - 75*(441 + 157*Pi^2)*\[Gamma]^18 + 3675*(-6 + Pi^2)*\[Gamma]^19 + 3675*Pi^2*\[Gamma]^20))), fBar["cons"][1, 4] -> (1/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4))*(Pi*Sqrt[-1 + \[Gamma]^2]*(-105 - 105*\[Gamma] + 895*\[Gamma]^2 + 895*\[Gamma]^3 - 4407*\[Gamma]^4 - 4407*\[Gamma]^5 + 17581*\[Gamma]^6 + 17581*\[Gamma]^7 - 4*(51857 + 192*Pi^2)*\[Gamma]^8 + (242620 + 2829*Pi^2)*\[Gamma]^9 - (100684 + 4467*Pi^2)*\[Gamma]^10 + 9*(-1451 + 63*Pi^2)*\[Gamma]^11 + 3*(74961 + 4541*Pi^2)*\[Gamma]^12 - 
      (421 + 15246*Pi^2)*\[Gamma]^13 - 3*(67675 + 5466*Pi^2)*\[Gamma]^14 + 3*(-51049 + 7050*Pi^2)*\[Gamma]^15 + 5*(23873 + 3462*Pi^2)*\[Gamma]^16 - 25*(-2869 + 519*Pi^2)*\[Gamma]^17 - 75*(441 + 173*Pi^2)*\[Gamma]^18 + 3675*(-6 + Pi^2)*\[Gamma]^19 + 3675*Pi^2*\[Gamma]^20)), fBar["cons"][1, 5] -> -((256*\[Gamma]*(38 - 139*\[Gamma]^2 + 210*\[Gamma]^4 - 176*\[Gamma]^6 + 64*\[Gamma]^8) + 3*Pi^2*(18 - 63*\[Gamma] - 216*\[Gamma]^2 + 372*\[Gamma]^3 + 828*\[Gamma]^4 - 594*\[Gamma]^5 - 1080*\[Gamma]^6 + 260*\[Gamma]^7 + 450*\[Gamma]^8 + 25*\[Gamma]^9))/(96*(-1 + \[Gamma]^2)^4)), 
  fBar["cons"][1, 6] -> (-4 - (128 + 9*Pi^2)*\[Gamma]^2 + (704 + 39*Pi^2)*\[Gamma]^4 - (1024 + 55*Pi^2)*\[Gamma]^6 + (448 + 25*Pi^2)*\[Gamma]^8)/(2*(-1 + \[Gamma]^2)^4), fBar["cons"][2, 1] -> 0, fBar["cons"][2, 2] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-4296 + 13983*\[Gamma] - 14017*\[Gamma]^2 - 5143*\[Gamma]^3 + 12529*\[Gamma]^4 - 776*\[Gamma]^5 - 1480*\[Gamma]^6 - 1340*\[Gamma]^7 + 420*\[Gamma]^8))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), 
  fBar["cons"][2, 3] -> -((Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3453 + 11355*\[Gamma] - 10613*\[Gamma]^2 + 1595*\[Gamma]^3 + 5142*\[Gamma]^4 - 6242*\[Gamma]^5 + 1832*\[Gamma]^6 + 88*\[Gamma]^7 + 320*\[Gamma]^8))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)), fBar["cons"][2, 4] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(4296 - 13983*\[Gamma] + 14017*\[Gamma]^2 + 5143*\[Gamma]^3 - 12529*\[Gamma]^4 + 776*\[Gamma]^5 + 1480*\[Gamma]^6 + 1340*\[Gamma]^7 - 420*\[Gamma]^8))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), fBar["cons"][2, 5] -> (16*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^2, 
  fBar["cons"][2, 6] -> 0, fBar["cons"][3, 1] -> 0, fBar["cons"][3, 2] -> -((Pi*(11232 + 37316*\[Gamma] + 80677*\[Gamma]^2 + 46432*\[Gamma]^3 + 8726*\[Gamma]^4 + 15060*\[Gamma]^5 + 15984*\[Gamma]^6 + 840*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(64*(-1 + \[Gamma]^2)^(5/2))), fBar["cons"][3, 3] -> -((Pi*(7036 + 38208*\[Gamma] + 45048*\[Gamma]^2 + 61877*\[Gamma]^3 + 42812*\[Gamma]^4 + 4998*\[Gamma]^5 + 4752*\[Gamma]^6 + 10336*\[Gamma]^7 - 10550*\[Gamma]^9 + 3675*\[Gamma]^11))/(64*(-1 + \[Gamma]^2)^(5/2))), 
  fBar["cons"][3, 4] -> (Pi*(11232 + 37316*\[Gamma] + 80677*\[Gamma]^2 + 46432*\[Gamma]^3 + 8726*\[Gamma]^4 + 15060*\[Gamma]^5 + 15984*\[Gamma]^6 + 840*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(64*(-1 + \[Gamma]^2)^(5/2)), fBar["cons"][3, 5] -> 0, fBar["cons"][3, 6] -> 0, fBar["cons"][4, 1] -> 0, fBar["cons"][4, 2] -> (15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^(7/2)), fBar["cons"][4, 3] -> (3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(-11 + 15*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^(7/2)), 
  fBar["cons"][4, 4] -> -((15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^(7/2))), fBar["cons"][4, 5] -> 0, fBar["cons"][4, 6] -> 0, fBar["cons"][5, 1] -> 0, fBar["cons"][5, 2] -> -((15*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2))), fBar["cons"][5, 3] -> (3*Pi*\[Gamma]*(-63 - 1140*\[Gamma]^2 + 353*\[Gamma]^4 + 290*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  fBar["cons"][5, 4] -> (15*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), fBar["cons"][5, 5] -> 0, fBar["cons"][5, 6] -> 0, fBar["cons"][6, 1] -> 0, fBar["cons"][6, 2] -> (Pi*(5824 + 40141*\[Gamma]^2 + 2662*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(32*(-1 + \[Gamma]^2)^(5/2)), fBar["cons"][6, 3] -> (Pi*\[Gamma]*(19456 + 31037*\[Gamma]^2 + 374*\[Gamma]^4 + 10280*\[Gamma]^6 - 10550*\[Gamma]^8 + 3675*\[Gamma]^10))/(32*(-1 + \[Gamma]^2)^(5/2)), 
  fBar["cons"][6, 4] -> -((Pi*(5824 + 40141*\[Gamma]^2 + 2662*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10))/(32*(-1 + \[Gamma]^2)^(5/2))), fBar["cons"][6, 5] -> 0, fBar["cons"][6, 6] -> 0, fBar["cons"][7, 1] -> 0, fBar["cons"][7, 2] -> -((3*Pi*(2 + 20*\[Gamma] + 23*\[Gamma]^2 + 50*\[Gamma]^3 + 10*\[Gamma]^4))/(-1 + \[Gamma]^2)^(3/2)), fBar["cons"][7, 3] -> -((3*Pi*(8 + 23*\[Gamma] + 92*\[Gamma]^2 + 42*\[Gamma]^3 + 40*\[Gamma]^4 + 5*\[Gamma]^5))/(2*(-1 + \[Gamma]^2)^(3/2))), 
  fBar["cons"][7, 4] -> (3*Pi*(2 + 20*\[Gamma] + 23*\[Gamma]^2 + 50*\[Gamma]^3 + 10*\[Gamma]^4))/(-1 + \[Gamma]^2)^(3/2), fBar["cons"][7, 5] -> 0, fBar["cons"][7, 6] -> 0, fBar["cons"][8, 1] -> 0, fBar["cons"][8, 2] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-256 - 943*\[Gamma] - 2001*\[Gamma]^2 - 2075*\[Gamma]^3 + 795*\[Gamma]^4 + 1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8))/(128*(-1 + \[Gamma])^2*(1 + \[Gamma])), 
  fBar["cons"][8, 3] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-192 - 1280*\[Gamma] - 1791*\[Gamma]^2 - 897*\[Gamma]^3 - 635*\[Gamma]^4 + 315*\[Gamma]^5 + 1475*\[Gamma]^6 - 1475*\[Gamma]^7 - 1225*\[Gamma]^8 + 1225*\[Gamma]^9))/(128*(-1 + \[Gamma])^2*(1 + \[Gamma])), fBar["cons"][8, 4] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(256 + 943*\[Gamma] + 2001*\[Gamma]^2 + 2075*\[Gamma]^3 - 795*\[Gamma]^4 - 1875*\[Gamma]^5 + 1875*\[Gamma]^6 + 1225*\[Gamma]^7 - 1225*\[Gamma]^8))/(128*(-1 + \[Gamma])^2*(1 + \[Gamma])), fBar["cons"][8, 5] -> 0, fBar["cons"][8, 6] -> 0, fBar["cons"][9, 1] -> 0, 
  fBar["cons"][9, 2] -> -((3*Pi*\[Gamma]*(1361 + 2324*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8))/(64*(-1 + \[Gamma]^2)^(3/2))), fBar["cons"][9, 3] -> -((3*Pi*(320 + 2817*\[Gamma]^2 + 1028*\[Gamma]^4 + 1790*\[Gamma]^6 - 2700*\[Gamma]^8 + 1225*\[Gamma]^10))/(64*(-1 + \[Gamma]^2)^(3/2))), fBar["cons"][9, 4] -> (3*Pi*\[Gamma]*(1361 + 2324*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8))/(64*(-1 + \[Gamma]^2)^(3/2)), fBar["cons"][9, 5] -> 0, fBar["cons"][9, 6] -> 0, fBar["cons"][10, 1] -> 0, 
  fBar["cons"][10, 2] -> 0, fBar["cons"][10, 3] -> 0, fBar["cons"][10, 4] -> 0, fBar["cons"][10, 5] -> 0, fBar["cons"][10, 6] -> 0, fBar["cons"][11, 1] -> 0, fBar["cons"][11, 2] -> 0, fBar["cons"][11, 3] -> 0, fBar["cons"][11, 4] -> 0, fBar["cons"][11, 5] -> 0, fBar["cons"][11, 6] -> 0, fBar["cons"][12, 1] -> 0, fBar["cons"][12, 2] -> 0, fBar["cons"][12, 3] -> 0, fBar["cons"][12, 4] -> 0, fBar["cons"][12, 5] -> 0, fBar["cons"][12, 6] -> 0, 
  fBar["cons"][13, 1] -> 0, fBar["cons"][13, 2] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), fBar["cons"][13, 3] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(1151 - 3537*\[Gamma] + 4553*\[Gamma]^2 - 3157*\[Gamma]^3 + 1054*\[Gamma]^4 - 102*\[Gamma]^5 + 14*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), 
  fBar["cons"][13, 4] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(1352 - 4741*\[Gamma] + 5393*\[Gamma]^2 - 1627*\[Gamma]^3 - 111*\[Gamma]^4 - 356*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), fBar["cons"][13, 5] -> 0, fBar["cons"][13, 6] -> 0, fBar["cons"][14, 1] -> 0, fBar["cons"][14, 2] -> (6*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3), 
  fBar["cons"][14, 3] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 57*\[Gamma] - 73*\[Gamma]^2 + 7*\[Gamma]^3 + 39*\[Gamma]^4 - 30*\[Gamma]^5 + 10*\[Gamma]^6))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3), fBar["cons"][14, 4] -> -((6*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3)), fBar["cons"][14, 5] -> 0, fBar["cons"][14, 6] -> 0, fBar["cons"][15, 1] -> 0, 
  fBar["cons"][15, 2] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2), fBar["cons"][15, 3] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(5 - 87*\[Gamma] + 123*\[Gamma]^2 - 45*\[Gamma]^3 + 20*\[Gamma]^4))/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2), fBar["cons"][15, 4] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2)), fBar["cons"][15, 5] -> 0, fBar["cons"][15, 6] -> 0, fBar["cons"][16, 1] -> 0, 
  fBar["cons"][16, 2] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(3/2))), fBar["cons"][16, 3] -> -((3*Pi*\[Gamma]*(33 - 67*\[Gamma]^2 + 30*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(3/2))), fBar["cons"][16, 4] -> (15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(3/2)), fBar["cons"][16, 5] -> 0, fBar["cons"][16, 6] -> 0, fBar["cons"][17, 1] -> 0, fBar["cons"][17, 2] -> -((Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2476 + 2335*\[Gamma]^2))/(4*(-1 + \[Gamma])^3*(1 + \[Gamma])^2)), 
  fBar["cons"][17, 3] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(3549 + 24239*\[Gamma]^2 + 10700*\[Gamma]^4))/(32*(-1 + \[Gamma])^3*(1 + \[Gamma])^2)), fBar["cons"][17, 4] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2476 + 2335*\[Gamma]^2))/(4*(-1 + \[Gamma])^3*(1 + \[Gamma])^2), fBar["cons"][17, 5] -> 0, fBar["cons"][17, 6] -> 0, fBar["cons"][18, 1] -> 0, fBar["cons"][18, 2] -> -((Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(8*(-1 + \[Gamma]^2)^(5/2))), 
  fBar["cons"][18, 3] -> -((Pi*(2502 + 9235*\[Gamma] + 13414*\[Gamma]^2 + 10825*\[Gamma]^3 + 3600*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(5/2))), fBar["cons"][18, 4] -> (Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(8*(-1 + \[Gamma]^2)^(5/2)), fBar["cons"][18, 5] -> 0, fBar["cons"][18, 6] -> 0, fBar["cons"][19, 1] -> 0, fBar["cons"][19, 2] -> (Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(5/2)), 
  fBar["cons"][19, 3] -> (Pi*(3549 + 11737*\[Gamma] + 24239*\[Gamma]^2 + 24239*\[Gamma]^3 + 10700*\[Gamma]^4 + 3600*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^(5/2)), fBar["cons"][19, 4] -> -((Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(5/2))), fBar["cons"][19, 5] -> 0, fBar["cons"][19, 6] -> 0, e["cons"][1] -> (9*Pi^2*(-1 + 3*\[Gamma]^2 - 7*\[Gamma]^4 + 5*\[Gamma]^6) + 64*(-3 + 21*\[Gamma]^2 - 32*\[Gamma]^4 + 16*\[Gamma]^6))/(32*(-1 + \[Gamma]^2)^3), 
  e["cons"][2] -> (3*Pi*\[Gamma]*(15 - 442*\[Gamma]^2 + 515*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^(5/2)), e["cons"][3] -> (3*Pi*(3 - 522*\[Gamma]^2 + 991*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^(5/2)), e["cons"][4] -> -((3*Pi*\[Gamma]*(143 - 1146*\[Gamma]^2 + 1411*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^(5/2))), e["cons"][5] -> (\[Gamma]*(-9*Pi^2*(-5 + 31*\[Gamma]^2 - 51*\[Gamma]^4 + 25*\[Gamma]^6) - 64*(-15 + 101*\[Gamma]^2 - 168*\[Gamma]^4 + 80*\[Gamma]^6)))/(32*(-1 + \[Gamma]^2)^4), 
  e["cons"][6] -> (\[Gamma]^2*(9*Pi^2*(3 - 5*\[Gamma]^2)^2*(-1 + \[Gamma]^2) + 64*(-25 + 128*\[Gamma]^2 - 184*\[Gamma]^4 + 80*\[Gamma]^6)))/(32*(-1 + \[Gamma]^2)^4), eBar["cons"][1] -> 0, eBar["cons"][2] -> (21*Pi*\[Gamma]*(5 - 30*\[Gamma]^2 + 33*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(5/2)), eBar["cons"][3] -> (3*Pi*(3 - 97*\[Gamma]^2 - 663*\[Gamma]^4 + 1333*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^(5/2)), eBar["cons"][4] -> -((21*Pi*\[Gamma]*(5 - 30*\[Gamma]^2 + 33*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(5/2))), 
  eBar["cons"][5] -> -((9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^4)), eBar["cons"][6] -> 0, f[1, 1] -> (8*(8 - 21*\[Gamma]^2 + 10*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^(5/2)) + (-128*\[Gamma]*(139 - 168*\[Gamma]^2 - 78*\[Gamma]^4 + 104*\[Gamma]^6) + 9*Pi^2*(-3 + 18*\[Gamma]^4 - 40*\[Gamma]^6 + 25*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^3), 
  f[1, 2] -> -((Pi*(-3453 + 9420*\[Gamma] - 4082*\[Gamma]^2 - 10236*\[Gamma]^3 + 20603*\[Gamma]^4 - 15804*\[Gamma]^5 + 444*\[Gamma]^6 + 1932*\[Gamma]^7 + 840*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^3)) - (Pi*Sqrt[-1 + \[Gamma]^2]*(-105 - 105*\[Gamma] + 495*\[Gamma]^2 + 495*\[Gamma]^3 - 2047*\[Gamma]^4 - 2047*\[Gamma]^5 + 8045*\[Gamma]^6 + 8045*\[Gamma]^7 - 4*(25019 + 72*Pi^2)*\[Gamma]^8 + 12*(10105 + 104*Pi^2)*\[Gamma]^9 - 608*(43 + 3*Pi^2)*\[Gamma]^10 - 8*(1709 + 132*Pi^2)*\[Gamma]^11 + 96*(453 + 47*Pi^2)*\[Gamma]^12 - 24*(1545 + 68*Pi^2)*\[Gamma]^13 - 600*(3 + 4*Pi^2)*\[Gamma]^14 + 
       288*(-38 + 5*Pi^2)*\[Gamma]^15 + 2016*\[Gamma]^16))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4), f[1, 3] -> (Pi*(51 + 386*\[Gamma] - 1605*\[Gamma]^2 - 683*\[Gamma]^3 + 3129*\[Gamma]^4 + 240*\[Gamma]^5 - 1431*\[Gamma]^6 + 105*\[Gamma]^7))/(24*(-1 + \[Gamma]^2)^3) - 
    (1/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4))*(Pi*Sqrt[-1 + \[Gamma]^2]*(-30 - 30*\[Gamma] + 144*\[Gamma]^2 + 144*\[Gamma]^3 - 288*\[Gamma]^4 - 288*\[Gamma]^5 - 2652*\[Gamma]^6 + (16087 + 144*Pi^2)*\[Gamma]^7 - (63799 + 912*Pi^2)*\[Gamma]^8 + 12*(4409 + 81*Pi^2)*\[Gamma]^9 + 2*(9905 + 726*Pi^2)*\[Gamma]^10 - 9*(1081 + 304*Pi^2)*\[Gamma]^11 - (349 + 528*Pi^2)*\[Gamma]^12 + 4*(-8147 + 570*Pi^2)*\[Gamma]^13 + (8068 + 648*Pi^2)*\[Gamma]^14 - 64*(-67 + 15*Pi^2)*\[Gamma]^15 - 24*(123 + 40*Pi^2)*\[Gamma]^16 + 300*(-6 + Pi^2)*\[Gamma]^17 + 300*Pi^2*\[Gamma]^18)), 
  f[1, 4] -> (Pi*(-1151 + 2748*\[Gamma] - 2390*\[Gamma]^2 + 1284*\[Gamma]^3 + 8689*\[Gamma]^4 - 13260*\[Gamma]^5 - 492*\[Gamma]^6 + 4140*\[Gamma]^7))/(48*(-1 + \[Gamma]^2)^3) + (Pi*Sqrt[-1 + \[Gamma]^2]*(-105 - 105*\[Gamma] + 495*\[Gamma]^2 + 495*\[Gamma]^3 - 2047*\[Gamma]^4 - 2047*\[Gamma]^5 + 8045*\[Gamma]^6 + 8045*\[Gamma]^7 - 4*(24803 + 72*Pi^2)*\[Gamma]^8 + 12*(10057 + 104*Pi^2)*\[Gamma]^9 - 32*(1105 + 57*Pi^2)*\[Gamma]^10 - 8*(1685 + 132*Pi^2)*\[Gamma]^11 + 4512*(16 + Pi^2)*\[Gamma]^12 - 24*(1145 + 68*Pi^2)*\[Gamma]^13 - 24*(1259 + 100*Pi^2)*\[Gamma]^14 + 
       96*(-274 + 15*Pi^2)*\[Gamma]^15 + 3936*\[Gamma]^16))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4), f[1, 5] -> (1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 5652233*\[Gamma]^8 - 52502*\[Gamma]^10 + 3596332*\[Gamma]^12 - 433736*\[Gamma]^14 + 6144*\[Gamma]^16)/(1440*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)) - (135*Pi^2*(3 - 36*\[Gamma] - 36*\[Gamma]^2 + 220*\[Gamma]^3 + 138*\[Gamma]^4 - 364*\[Gamma]^5 - 180*\[Gamma]^6 + 180*\[Gamma]^7 + 75*\[Gamma]^8) + 64*(11405 + 4186*\[Gamma]^2 - 48144*\[Gamma]^4 + 36856*\[Gamma]^6 - 4624*\[Gamma]^8 + 96*\[Gamma]^10))/(1440*(-1 + \[Gamma]^2)^4), 
  f[1, 6] -> -((32*\[Gamma]^2*(8 - 21*\[Gamma]^2 + 10*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^(5/2))) + (\[Gamma]*(9*Pi^2*\[Gamma]*(3 - 5*\[Gamma]^2)^2*(-1 + \[Gamma]^2) + 16*(-163 - 176*\[Gamma]^2 + 960*\[Gamma]^4 - 752*\[Gamma]^6 + 128*\[Gamma]^8)))/(12*(-1 + \[Gamma]^2)^4), f[2, 1] -> -((8*\[Gamma]*(3 - 8*\[Gamma]^2 + 4*\[Gamma]^4))/(-1 + \[Gamma]^2)^(5/2)) + (16*(3 + 30*\[Gamma]^2 + 16*\[Gamma]^4))/(-1 + \[Gamma]^2), 
  f[2, 2] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*(660 - 2084*\[Gamma] + 2444*\[Gamma]^2 - 597*\[Gamma]^3 - 225*\[Gamma]^4 - 255*\[Gamma]^5 + 105*\[Gamma]^6))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-33 - 240*\[Gamma] + 232*\[Gamma]^2 + 1104*\[Gamma]^3 - 565*\[Gamma]^4 - 960*\[Gamma]^5 + 350*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), 
  f[2, 3] -> -((Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*(-1151 + 2522*\[Gamma] - 1290*\[Gamma]^2 + 1026*\[Gamma]^3 + 69*\[Gamma]^4))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^4)) - (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-48 + 19*\[Gamma] + 264*\[Gamma]^2 - 70*\[Gamma]^3 - 264*\[Gamma]^4 + 35*\[Gamma]^5))/(8*(-1 + \[Gamma]^2)^3), 
  f[2, 4] -> -((Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*(660 - 2084*\[Gamma] + 2444*\[Gamma]^2 - 597*\[Gamma]^3 - 225*\[Gamma]^4 - 255*\[Gamma]^5 + 105*\[Gamma]^6))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)) + (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-11 - 240*\[Gamma] + 128*\[Gamma]^2 + 1104*\[Gamma]^3 - 375*\[Gamma]^4 - 960*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), 
  f[2, 5] -> -((32*\[Gamma]*(-397 - 163*\[Gamma]^2 + 82*\[Gamma]^4 + 8*\[Gamma]^6))/(5*(-1 + \[Gamma]^2)^2)) + (525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 3786566*\[Gamma]^10 - 2116530*\[Gamma]^12 - 860382*\[Gamma]^14 + 152040*\[Gamma]^16 + 24576*\[Gamma]^18)/(480*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)), f[2, 6] -> -((64*\[Gamma]^2*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4))/(-1 + \[Gamma]^2)^2) + (32*\[Gamma]^3*(3 - 8*\[Gamma]^2 + 4*\[Gamma]^4))/(-1 + \[Gamma]^2)^(5/2), f[3, 1] -> 0, 
  f[3, 2] -> (Pi*(15 - 476*\[Gamma] + 1040*\[Gamma]^2 + 340*\[Gamma]^3 - 1285*\[Gamma]^4 + 350*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^2) - (Pi*(2589 + 8608*\[Gamma] + 17551*\[Gamma]^2 + 9890*\[Gamma]^3 + 3051*\[Gamma]^4 + 3084*\[Gamma]^5 + 489*\[Gamma]^6 + 210*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^(5/2)), f[3, 3] -> (Pi*(-62 + 155*\[Gamma] + 16*\[Gamma]^2 - 70*\[Gamma]^3 - 90*\[Gamma]^4 + 35*\[Gamma]^5))/(4*(-1 + \[Gamma]^2)^2) - (Pi*(1759 + 9333*\[Gamma] + 10541*\[Gamma]^2 + 12851*\[Gamma]^3 + 8985*\[Gamma]^4 + 2119*\[Gamma]^5 + 507*\[Gamma]^6 - 923*\[Gamma]^7 + 300*\[Gamma]^9))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  f[3, 4] -> -((Pi*(5 - 324*\[Gamma] + 760*\[Gamma]^2 + 156*\[Gamma]^3 - 615*\[Gamma]^4 - 240*\[Gamma]^5 + 210*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^2)) + (Pi*(2589 + 8608*\[Gamma] + 17551*\[Gamma]^2 + 9890*\[Gamma]^3 + 3051*\[Gamma]^4 + 3084*\[Gamma]^5 + 489*\[Gamma]^6 + 210*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^(5/2)), f[3, 5] -> 0, f[3, 6] -> 0, f[4, 1] -> 0, f[4, 2] -> (3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^(7/2)), f[4, 3] -> -((3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(-11 + 7*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^(5/2))), 
  f[4, 4] -> -((3*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)^(7/2))), f[4, 5] -> (32*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^3 - (32*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(9/2), f[4, 6] -> 0, f[5, 1] -> 0, f[5, 2] -> -((3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^(5/2))), f[5, 3] -> (3*Pi*\[Gamma]*(-63 - 1053*\[Gamma]^2 + 565*\[Gamma]^4 + 89*\[Gamma]^6 + 14*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  f[5, 4] -> (3*Pi*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^(5/2)), f[5, 5] -> -((9 + 1053*\[Gamma]^2 + 1083*\[Gamma]^4 - 1249*\[Gamma]^6)/(4*(-1 + \[Gamma]^2)^(5/2))), f[5, 6] -> 0, f[6, 1] -> 0, f[6, 2] -> (8*Pi*(21 + 134*\[Gamma]^2 + 30*\[Gamma]^4))/(-1 + \[Gamma]^2)^(5/2), f[6, 3] -> (Pi*\[Gamma]*(1188 + 1575*\[Gamma]^2 + 337*\[Gamma]^4 - 215*\[Gamma]^6 + 75*\[Gamma]^8))/(2*(-1 + \[Gamma]^2)^(5/2)), f[6, 4] -> -((8*Pi*(21 + 134*\[Gamma]^2 + 30*\[Gamma]^4))/(-1 + \[Gamma]^2)^(5/2)), f[6, 5] -> 0, f[6, 6] -> 0, 
  f[7, 1] -> 0, f[7, 2] -> -((3*Pi*(3 + 32*\[Gamma] + 38*\[Gamma]^2 + 80*\[Gamma]^3 + 15*\[Gamma]^4))/(2*(-1 + \[Gamma]^2)^(3/2))), f[7, 3] -> -((3*Pi*(4 + 11*\[Gamma] + 42*\[Gamma]^2 + 17*\[Gamma]^3 + 10*\[Gamma]^4))/(-1 + \[Gamma]^2)^(3/2)), f[7, 4] -> (3*Pi*(3 + 32*\[Gamma] + 38*\[Gamma]^2 + 80*\[Gamma]^3 + 15*\[Gamma]^4))/(2*(-1 + \[Gamma]^2)^(3/2)), f[7, 5] -> 0, f[7, 6] -> 0, f[8, 1] -> 0, f[8, 2] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(3 + 10*\[Gamma] + 15*\[Gamma]^2))/(2*(-1 + \[Gamma])^2)), 
  f[8, 3] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-12 - 64*\[Gamma] - 41*\[Gamma]^2 + 10*\[Gamma]^3 + 20*\[Gamma]^4 - 50*\[Gamma]^5 + 25*\[Gamma]^6))/(8*(-1 + \[Gamma])^2), f[8, 4] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(3 + 10*\[Gamma] + 15*\[Gamma]^2))/(2*(-1 + \[Gamma])^2), f[8, 5] -> 0, f[8, 6] -> 0, f[9, 1] -> 0, f[9, 2] -> -((24*Pi*\[Gamma]*(2 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2)^(3/2)), f[9, 3] -> -((3*Pi*(20 + 155*\[Gamma]^2 + 79*\[Gamma]^4 - 55*\[Gamma]^6 + 25*\[Gamma]^8))/(4*(-1 + \[Gamma]^2)^(3/2))), f[9, 4] -> (24*Pi*\[Gamma]*(2 + 5*\[Gamma]^2))/(-1 + \[Gamma]^2)^(3/2), 
  f[9, 5] -> 0, f[9, 6] -> 0, f[10, 1] -> 0, f[10, 2] -> 0, f[10, 3] -> 0, f[10, 4] -> 0, f[10, 5] -> -((2039 + 13155*\[Gamma]^2 + 1221*\[Gamma]^4 - 1823*\[Gamma]^6)/(4*(-1 + \[Gamma]^2)^(5/2))), f[10, 6] -> 0, f[11, 1] -> 0, f[11, 2] -> 0, f[11, 3] -> 0, f[11, 4] -> 0, f[11, 5] -> (2039 + 13155*\[Gamma]^2 + 1221*\[Gamma]^4 - 1823*\[Gamma]^6)/(8*(-1 + \[Gamma]^2)^(5/2)), f[11, 6] -> 0, f[12, 1] -> 0, f[12, 2] -> 0, f[12, 3] -> 0, f[12, 4] -> 0, 
  f[12, 5] -> (32*(16 + 111*\[Gamma]^2 + 18*\[Gamma]^4 - 24*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), f[12, 6] -> 0, f[13, 1] -> 0, f[13, 2] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-1245 + 4243*\[Gamma] - 4732*\[Gamma]^2 + 1350*\[Gamma]^3 + 219*\[Gamma]^4 + 279*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), f[13, 3] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(1151 - 2279*\[Gamma] + 1776*\[Gamma]^2 - 720*\[Gamma]^3 + 57*\[Gamma]^4 + 63*\[Gamma]^5))/(16*(-1 + \[Gamma])*(1 + \[Gamma])^3)), 
  f[13, 4] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(1245 - 4243*\[Gamma] + 4732*\[Gamma]^2 - 1350*\[Gamma]^3 - 219*\[Gamma]^4 - 279*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), f[13, 5] -> 0, f[13, 6] -> 0, f[14, 1] -> 0, f[14, 2] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-9 + 30*\[Gamma] - 39*\[Gamma]^2 - 20*\[Gamma]^3 + 30*\[Gamma]^4))/((-1 + \[Gamma])*(1 + \[Gamma])^3), f[14, 3] -> (6*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-6 + 15*\[Gamma] + 4*\[Gamma]^2 - 10*\[Gamma]^3))/(1 + \[Gamma])^3, 
  f[14, 4] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(9 - 30*\[Gamma] + 39*\[Gamma]^2 + 20*\[Gamma]^3 - 30*\[Gamma]^4))/((-1 + \[Gamma])*(1 + \[Gamma])^3), f[14, 5] -> -((36 - 1209*\[Gamma] + 4212*\[Gamma]^2 - 6422*\[Gamma]^3 + 4332*\[Gamma]^4 + 1755*\[Gamma]^5 - 4996*\[Gamma]^6 + 2100*\[Gamma]^7)/(8*(-1 + \[Gamma]^2)^(5/2))), f[14, 6] -> 0, f[15, 1] -> 0, f[15, 2] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(2*(-1 + \[Gamma])*(1 + \[Gamma])^2), 
  f[15, 3] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(5 - 78*\[Gamma] + 36*\[Gamma]^2 + 14*\[Gamma]^3 + 7*\[Gamma]^4))/(8*(1 + \[Gamma])^2)), f[15, 4] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4))/(2*(-1 + \[Gamma])*(1 + \[Gamma])^2)), f[15, 5] -> 0, f[15, 6] -> 0, f[16, 1] -> 0, f[16, 2] -> -((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)^(3/2))), f[16, 3] -> (3*Pi*\[Gamma]*(33 - 43*\[Gamma]^2 + 14*\[Gamma]^4))/(16*Sqrt[-1 + \[Gamma]^2]), 
  f[16, 4] -> (3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)^(3/2)), f[16, 5] -> 0, f[16, 6] -> 0, f[17, 1] -> 0, f[17, 2] -> -((3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2)), f[17, 3] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(1183 + 6671*\[Gamma]^2 + 2810*\[Gamma]^4 + 80*\[Gamma]^6))/(32*(-1 + \[Gamma])^3*(1 + \[Gamma])^2)), f[17, 4] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2597 + 2735*\[Gamma]^2 + 40*\[Gamma]^4))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2), f[17, 5] -> 0, 
  f[17, 6] -> 0, f[18, 1] -> 0, f[18, 2] -> -((Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(5/2))), f[18, 3] -> -((Pi*(1251 + 4251*\[Gamma] + 5473*\[Gamma]^2 + 4155*\[Gamma]^3 + 1470*\[Gamma]^4 + 60*\[Gamma]^5))/(8*(-1 + \[Gamma]^2)^(5/2))), f[18, 4] -> (Pi*(2217 + 9848*\[Gamma] + 14595*\[Gamma]^2 + 6540*\[Gamma]^3 + 120*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(5/2)), f[18, 5] -> 0, f[18, 6] -> 0, f[19, 1] -> 0, 
  f[19, 2] -> (Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^(5/2)), f[19, 3] -> (Pi*(3549 + 11004*\[Gamma] + 20013*\[Gamma]^2 + 19256*\[Gamma]^3 + 8430*\[Gamma]^4 + 3060*\[Gamma]^5 + 240*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), f[19, 4] -> -((Pi*(2217 + 15582*\[Gamma] + 24443*\[Gamma]^2 + 16410*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^(5/2))), f[19, 5] -> 0, f[19, 6] -> 0, 
  fBar[1, 1] -> (128*(-1 - 2*\[Gamma]^2 + 36*\[Gamma]^4 - 64*\[Gamma]^6 + 32*\[Gamma]^8) + Pi^2*(-9 - 36*\[Gamma]^2 + 210*\[Gamma]^4 - 340*\[Gamma]^6 + 175*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^3), fBar[1, 2] -> -((Pi*(-1151 + 2850*\[Gamma] - 1618*\[Gamma]^2 - 1414*\[Gamma]^3 + 7323*\[Gamma]^4 - 8346*\[Gamma]^5 - 12*\[Gamma]^6 + 1918*\[Gamma]^7 + 210*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^3)) - 
    (1/(384*(-1 + \[Gamma])^3*\[Gamma]^6*(1 + \[Gamma])^4))*(Pi*Sqrt[-1 + \[Gamma]^2]*(40 + 40*\[Gamma] - 452*\[Gamma]^2 - 452*\[Gamma]^3 + 2600*\[Gamma]^4 + 2600*\[Gamma]^5 - 6*(7 + 128*Pi^2)*\[Gamma]^6 + (-42370 + 2829*Pi^2)*\[Gamma]^7 + (22658 - 4467*Pi^2)*\[Gamma]^8 + (111442 + 567*Pi^2)*\[Gamma]^9 + (-41426 + 13623*Pi^2)*\[Gamma]^10 + (25654 - 15246*Pi^2)*\[Gamma]^11 - 6*(17231 + 2733*Pi^2)*\[Gamma]^12 + 10*(-15169 + 2115*Pi^2)*\[Gamma]^13 + 10*(9128 + 1731*Pi^2)*\[Gamma]^14 - 5*(-22576 + 2595*Pi^2)*\[Gamma]^15 - 15*(1848 + 865*Pi^2)*\[Gamma]^16 + 
       105*(-312 + 35*Pi^2)*\[Gamma]^17 + 3675*Pi^2*\[Gamma]^18)), fBar[1, 3] -> -((Pi*(1049 - 1806*\[Gamma] - 3000*\[Gamma]^2 + 13422*\[Gamma]^3 - 12391*\[Gamma]^4 + 1470*\[Gamma]^5 - 870*\[Gamma]^6 + 1314*\[Gamma]^7 + 380*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^3)) - 
    (1/(768*(-1 + \[Gamma])^3*\[Gamma]^9*(1 + \[Gamma])^4))*(Pi*Sqrt[-1 + \[Gamma]^2]*(210 + 210*\[Gamma] - 885*\[Gamma]^2 - 885*\[Gamma]^3 + 3537*\[Gamma]^4 + 3537*\[Gamma]^5 - 10497*\[Gamma]^6 - 10497*\[Gamma]^7 + 1941*\[Gamma]^8 + 3*(62231 + 384*Pi^2)*\[Gamma]^9 - (541103 + 7680*Pi^2)*\[Gamma]^10 + (410285 + 8442*Pi^2)*\[Gamma]^11 + 3*(36621 + 3326*Pi^2)*\[Gamma]^12 - 3*(26263 + 5510*Pi^2)*\[Gamma]^13 + (177365 + 4974*Pi^2)*\[Gamma]^14 - 3*(75329 + 1908*Pi^2)*\[Gamma]^15 - (273523 + 18012*Pi^2)*\[Gamma]^16 + 15*(-5301 + 1924*Pi^2)*\[Gamma]^17 + 
       20*(10832 + 1347*Pi^2)*\[Gamma]^18 + (109660 - 23550*Pi^2)*\[Gamma]^19 - 30*(2226 + 785*Pi^2)*\[Gamma]^20 + 210*(-204 + 35*Pi^2)*\[Gamma]^21 + 7350*Pi^2*\[Gamma]^22)), fBar[1, 4] -> (Pi*(-1151 + 2850*\[Gamma] - 1618*\[Gamma]^2 - 1414*\[Gamma]^3 + 7323*\[Gamma]^4 - 8346*\[Gamma]^5 - 12*\[Gamma]^6 + 1918*\[Gamma]^7 + 210*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^3) + 
    (1/(384*(-1 + \[Gamma])^3*\[Gamma]^6*(1 + \[Gamma])^4))*(Pi*Sqrt[-1 + \[Gamma]^2]*(40 + 40*\[Gamma] - 452*\[Gamma]^2 - 452*\[Gamma]^3 + 2600*\[Gamma]^4 + 2600*\[Gamma]^5 + (1686 - 768*Pi^2)*\[Gamma]^6 + (-40642 + 2829*Pi^2)*\[Gamma]^7 + (7106 - 4467*Pi^2)*\[Gamma]^8 + (95890 + 567*Pi^2)*\[Gamma]^9 + (46 + 13623*Pi^2)*\[Gamma]^10 + (67126 - 15246*Pi^2)*\[Gamma]^11 - 6*(22991 + 2733*Pi^2)*\[Gamma]^12 + 50*(-3725 + 423*Pi^2)*\[Gamma]^13 + 10*(9128 + 1731*Pi^2)*\[Gamma]^14 - 5*(-22576 + 2595*Pi^2)*\[Gamma]^15 - 15*(1848 + 865*Pi^2)*\[Gamma]^16 + 
       105*(-312 + 35*Pi^2)*\[Gamma]^17 + 3675*Pi^2*\[Gamma]^18)), fBar[1, 5] -> (385875 - 1837500*\[Gamma]^2 + 7188300*\[Gamma]^4 - 21241500*\[Gamma]^6 + 767410066*\[Gamma]^8 + 3966858415*\[Gamma]^10 - 3429240286*\[Gamma]^12 - 791542442*\[Gamma]^14 + 393897472*\[Gamma]^16)/(705600*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) - (256*\[Gamma]*(-784 + 1245*\[Gamma]^2 + 36*\[Gamma]^4 - 692*\[Gamma]^6 + 192*\[Gamma]^8) + 3*Pi^2*(18 - 63*\[Gamma] - 216*\[Gamma]^2 + 372*\[Gamma]^3 + 828*\[Gamma]^4 - 594*\[Gamma]^5 - 1080*\[Gamma]^6 + 260*\[Gamma]^7 + 450*\[Gamma]^8 + 25*\[Gamma]^9))/(96*(-1 + \[Gamma]^2)^4), 
  fBar[1, 6] -> (-4 - (128 + 9*Pi^2)*\[Gamma]^2 + (704 + 39*Pi^2)*\[Gamma]^4 - (1024 + 55*Pi^2)*\[Gamma]^6 + (448 + 25*Pi^2)*\[Gamma]^8)/(2*(-1 + \[Gamma]^2)^4), fBar[2, 1] -> 0, fBar[2, 2] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*(-80 + 365*\[Gamma] - 377*\[Gamma]^2 - 15*\[Gamma]^3 + 95*\[Gamma]^4 + 140*\[Gamma]^5))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^4) - (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-11 - 144*\[Gamma] + 90*\[Gamma]^2 + 640*\[Gamma]^3 - 235*\[Gamma]^4 - 560*\[Gamma]^5 + 140*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^3), 
  fBar[2, 3] -> -((Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*(-655 + 1458*\[Gamma] - 1095*\[Gamma]^2 + 129*\[Gamma]^3 - 20*\[Gamma]^4 + 55*\[Gamma]^5))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^4)) + (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(85 - 60*\[Gamma] - 428*\[Gamma]^2 + 200*\[Gamma]^3 + 257*\[Gamma]^4 - 140*\[Gamma]^5 + 230*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), 
  fBar[2, 4] -> -((Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*(-80 + 365*\[Gamma] - 377*\[Gamma]^2 - 15*\[Gamma]^3 + 95*\[Gamma]^4 + 140*\[Gamma]^5))/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^4)) + (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-11 - 144*\[Gamma] + 90*\[Gamma]^2 + 640*\[Gamma]^3 - 235*\[Gamma]^4 - 560*\[Gamma]^5 + 140*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^3), 
  fBar[2, 5] -> (32*(-82 - 425*\[Gamma]^2 - 32*\[Gamma]^4 + 44*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^2) + (3675 - 19950*\[Gamma]^2 + 79800*\[Gamma]^4 - 246540*\[Gamma]^6 + 222810*\[Gamma]^8 - 25426269*\[Gamma]^10 - 37185456*\[Gamma]^12 + 46406238*\[Gamma]^14 + 2662204*\[Gamma]^16 - 3592192*\[Gamma]^18)/(6720*\[Gamma]^9*(-1 + \[Gamma]^2)^(7/2)), fBar[2, 6] -> 0, fBar[3, 1] -> 0, 
  fBar[3, 2] -> (Pi*(5 - 200*\[Gamma] + 450*\[Gamma]^2 + 124*\[Gamma]^3 - 475*\[Gamma]^4 - 60*\[Gamma]^5 + 140*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^2) + (Pi*(1056 + 2569*\[Gamma] + 1770*\[Gamma]^2 + 892*\[Gamma]^3 - 508*\[Gamma]^4 + 25*\[Gamma]^5 + 774*\[Gamma]^6 - 350*\[Gamma]^7 - 1240*\[Gamma]^8 + 420*\[Gamma]^10))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  fBar[3, 3] -> -((Pi*(129 - 376*\[Gamma] - 44*\[Gamma]^2 + 532*\[Gamma]^3 - 275*\[Gamma]^4 - 20*\[Gamma]^5 + 70*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^2)) - (Pi*(2074 + 8531*\[Gamma] + 13820*\[Gamma]^2 + 7851*\[Gamma]^3 + 3458*\[Gamma]^4 - 8810*\[Gamma]^5 + 1768*\[Gamma]^6 + 11650*\[Gamma]^7 - 7585*\[Gamma]^9 + 1995*\[Gamma]^11))/(32*(-1 + \[Gamma]^2)^(5/2)), 
  fBar[3, 4] -> -((Pi*(5 - 200*\[Gamma] + 450*\[Gamma]^2 + 124*\[Gamma]^3 - 475*\[Gamma]^4 - 60*\[Gamma]^5 + 140*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^2)) - (Pi*(1056 + 2569*\[Gamma] + 1770*\[Gamma]^2 + 892*\[Gamma]^3 - 508*\[Gamma]^4 + 25*\[Gamma]^5 + 774*\[Gamma]^6 - 350*\[Gamma]^7 - 1240*\[Gamma]^8 + 420*\[Gamma]^10))/(16*(-1 + \[Gamma]^2)^(5/2)), fBar[3, 5] -> 0, fBar[3, 6] -> 0, fBar[4, 1] -> 0, fBar[4, 2] -> 0, fBar[4, 3] -> 0, fBar[4, 4] -> 0, 
  fBar[4, 5] -> -((64*\[Gamma]*(-20 - 25*\[Gamma]^2 + 3*\[Gamma]^4 + 2*\[Gamma]^6))/(-1 + \[Gamma]^2)^3) + (32*\[Gamma]^2*(60 + 35*\[Gamma]^2 - 59*\[Gamma]^4 + 4*\[Gamma]^8))/(-1 + \[Gamma]^2)^(9/2), fBar[4, 6] -> 0, fBar[5, 1] -> 0, fBar[5, 2] -> (15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(3/2)), fBar[5, 3] -> (3*Pi*\[Gamma]*(33 - 67*\[Gamma]^2 + 30*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(3/2)), fBar[5, 4] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(3/2))), 
  fBar[5, 5] -> (3*\[Gamma]*(37 - 185*\[Gamma]^2 + 355*\[Gamma]^4 - 175*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), fBar[5, 6] -> 0, fBar[6, 1] -> 0, fBar[6, 2] -> (Pi*(-640 - 2041*\[Gamma]^2 + 226*\[Gamma]^4 + 2360*\[Gamma]^6 - 3090*\[Gamma]^8 + 945*\[Gamma]^10))/(16*(-1 + \[Gamma]^2)^(5/2)), fBar[6, 3] -> (Pi*\[Gamma]*(4729 + 6036*\[Gamma]^2 - 4788*\[Gamma]^4 + 7234*\[Gamma]^6 - 6045*\[Gamma]^8 + 1890*\[Gamma]^10))/(16*(-1 + \[Gamma]^2)^(5/2)), 
  fBar[6, 4] -> (Pi*(640 + 2041*\[Gamma]^2 - 226*\[Gamma]^4 - 2360*\[Gamma]^6 + 3090*\[Gamma]^8 - 945*\[Gamma]^10))/(16*(-1 + \[Gamma]^2)^(5/2)), fBar[6, 5] -> 0, fBar[6, 6] -> 0, fBar[7, 1] -> 0, fBar[7, 2] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2)), fBar[7, 3] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(5 - 87*\[Gamma] + 123*\[Gamma]^2 - 45*\[Gamma]^3 + 20*\[Gamma]^4))/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2)), 
  fBar[7, 4] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2), fBar[7, 5] -> 0, fBar[7, 6] -> 0, fBar[8, 1] -> 0, fBar[8, 2] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-128 + 391*\[Gamma] - 562*\[Gamma]^2 - 191*\[Gamma]^3 - 460*\[Gamma]^4 + 225*\[Gamma]^5 + 910*\[Gamma]^6 + 455*\[Gamma]^7))/(32*(1 + \[Gamma])^2), fBar[8, 3] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(299 - 874*\[Gamma] + 680*\[Gamma]^2 - 454*\[Gamma]^3 + 18*\[Gamma]^4 + 170*\[Gamma]^5 + 680*\[Gamma]^6 + 1190*\[Gamma]^7 + 595*\[Gamma]^8))/(64*(1 + \[Gamma])^2), 
  fBar[8, 4] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(-128 + 391*\[Gamma] - 562*\[Gamma]^2 - 191*\[Gamma]^3 - 460*\[Gamma]^4 + 225*\[Gamma]^5 + 910*\[Gamma]^6 + 455*\[Gamma]^7))/(32*(1 + \[Gamma])^2)), fBar[8, 5] -> 0, fBar[8, 6] -> 0, fBar[9, 1] -> 0, fBar[9, 2] -> (-(3/32))*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(67 - 190*\[Gamma]^2 + 315*\[Gamma]^4), fBar[9, 3] -> (-(3/32))*Pi*Sqrt[-1 + \[Gamma]^2]*(21 + 132*\[Gamma]^2 - 335*\[Gamma]^4 + 630*\[Gamma]^6), fBar[9, 4] -> (3/32)*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(67 - 190*\[Gamma]^2 + 315*\[Gamma]^4), fBar[9, 5] -> 0, 
  fBar[9, 6] -> 0, fBar[10, 1] -> 0, fBar[10, 2] -> 0, fBar[10, 3] -> 0, fBar[10, 4] -> 0, fBar[10, 5] -> (\[Gamma]*(1041 - 2773*\[Gamma]^2 - 1065*\[Gamma]^4 + 525*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), fBar[10, 6] -> 0, fBar[11, 1] -> 0, fBar[11, 2] -> 0, fBar[11, 3] -> 0, fBar[11, 4] -> 0, fBar[11, 5] -> (-1041*\[Gamma] + 2773*\[Gamma]^3 + 1065*\[Gamma]^5 - 525*\[Gamma]^7)/(16*(-1 + \[Gamma]^2)^(5/2)), fBar[11, 6] -> 0, fBar[12, 1] -> 0, fBar[12, 2] -> 0, fBar[12, 3] -> 0, fBar[12, 4] -> 0, 
  fBar[12, 5] -> (16*\[Gamma]*(-9 + 26*\[Gamma]^2))/(-1 + \[Gamma]^2)^(5/2), fBar[12, 6] -> 0, fBar[13, 1] -> 0, fBar[13, 2] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), fBar[13, 3] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(1151 - 3537*\[Gamma] + 4553*\[Gamma]^2 - 3157*\[Gamma]^3 + 1054*\[Gamma]^4 - 102*\[Gamma]^5 + 14*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), 
  fBar[13, 4] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(1352 - 4741*\[Gamma] + 5393*\[Gamma]^2 - 1627*\[Gamma]^3 - 111*\[Gamma]^4 - 356*\[Gamma]^5 + 210*\[Gamma]^6))/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), fBar[13, 5] -> 0, fBar[13, 6] -> 0, fBar[14, 1] -> 0, fBar[14, 2] -> (6*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3), fBar[14, 3] -> (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 57*\[Gamma] - 73*\[Gamma]^2 + 7*\[Gamma]^3 + 39*\[Gamma]^4 - 30*\[Gamma]^5 + 10*\[Gamma]^6))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3), 
  fBar[14, 4] -> -((6*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(6 - 24*\[Gamma] + 41*\[Gamma]^2 - 14*\[Gamma]^3 - 30*\[Gamma]^4 + 20*\[Gamma]^5))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3)), fBar[14, 5] -> -((3*(6 - 37*\[Gamma] - 66*\[Gamma]^2 + 185*\[Gamma]^3 + 210*\[Gamma]^4 - 355*\[Gamma]^5 - 150*\[Gamma]^6 + 175*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^(5/2))), fBar[14, 6] -> 0, fBar[15, 1] -> 0, fBar[15, 2] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2), 
  fBar[15, 3] -> (3*Pi*Sqrt[-1 + \[Gamma]^2]*(5 - 87*\[Gamma] + 123*\[Gamma]^2 - 45*\[Gamma]^3 + 20*\[Gamma]^4))/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2), fBar[15, 4] -> -((3*Pi*Sqrt[-1 + \[Gamma]^2]*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4))/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2)), fBar[15, 5] -> 0, fBar[15, 6] -> 0, fBar[16, 1] -> 0, fBar[16, 2] -> -((15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(3/2))), fBar[16, 3] -> -((3*Pi*\[Gamma]*(33 - 67*\[Gamma]^2 + 30*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(3/2))), 
  fBar[16, 4] -> (15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(3/2)), fBar[16, 5] -> 0, fBar[16, 6] -> 0, fBar[17, 1] -> 0, fBar[17, 2] -> -((Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2476 + 2335*\[Gamma]^2))/(4*(-1 + \[Gamma])^3*(1 + \[Gamma])^2)), fBar[17, 3] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(3549 + 24239*\[Gamma]^2 + 10700*\[Gamma]^4))/(32*(-1 + \[Gamma])^3*(1 + \[Gamma])^2)), fBar[17, 4] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2476 + 2335*\[Gamma]^2))/(4*(-1 + \[Gamma])^3*(1 + \[Gamma])^2), fBar[17, 5] -> 0, fBar[17, 6] -> 0, 
  fBar[18, 1] -> 0, fBar[18, 2] -> -((Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(8*(-1 + \[Gamma]^2)^(5/2))), fBar[18, 3] -> -((Pi*(2502 + 9235*\[Gamma] + 13414*\[Gamma]^2 + 10825*\[Gamma]^3 + 3600*\[Gamma]^4))/(16*(-1 + \[Gamma]^2)^(5/2))), fBar[18, 4] -> (Pi*(1475 + 6158*\[Gamma] + 8555*\[Gamma]^2 + 3600*\[Gamma]^3))/(8*(-1 + \[Gamma]^2)^(5/2)), fBar[18, 5] -> 0, fBar[18, 6] -> 0, fBar[19, 1] -> 0, fBar[19, 2] -> (Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(5/2)), 
  fBar[19, 3] -> (Pi*(3549 + 11737*\[Gamma] + 24239*\[Gamma]^2 + 24239*\[Gamma]^3 + 10700*\[Gamma]^4 + 3600*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^(5/2)), fBar[19, 4] -> -((Pi*(1475 + 9904*\[Gamma] + 14713*\[Gamma]^2 + 9340*\[Gamma]^3 + 3600*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(5/2))), fBar[19, 5] -> 0, fBar[19, 6] -> 0, e[1] -> (9*Pi^2*(-1 + 3*\[Gamma]^2 - 7*\[Gamma]^4 + 5*\[Gamma]^6) + 64*(-3 + 21*\[Gamma]^2 - 32*\[Gamma]^4 + 16*\[Gamma]^6))/(32*(-1 + \[Gamma]^2)^3), e[2] -> (3*Pi*\[Gamma]*(15 - 442*\[Gamma]^2 + 515*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^(5/2)), 
  e[3] -> (3*Pi*(3 - 522*\[Gamma]^2 + 991*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^(5/2)), e[4] -> -((3*Pi*\[Gamma]*(143 - 1146*\[Gamma]^2 + 1411*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^(5/2))), e[5] -> (\[Gamma]*(-9*Pi^2*(-5 + 31*\[Gamma]^2 - 51*\[Gamma]^4 + 25*\[Gamma]^6) - 64*(-15 + 101*\[Gamma]^2 - 168*\[Gamma]^4 + 80*\[Gamma]^6)))/(32*(-1 + \[Gamma]^2)^4), e[6] -> (\[Gamma]^2*(9*Pi^2*(3 - 5*\[Gamma]^2)^2*(-1 + \[Gamma]^2) + 64*(-25 + 128*\[Gamma]^2 - 184*\[Gamma]^4 + 80*\[Gamma]^6)))/(32*(-1 + \[Gamma]^2)^4), eBar[1] -> 0, 
  eBar[2] -> (21*Pi*\[Gamma]*(5 - 30*\[Gamma]^2 + 33*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(5/2)), eBar[3] -> (3*Pi*(3 - 97*\[Gamma]^2 - 663*\[Gamma]^4 + 1333*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^(5/2)), eBar[4] -> -((21*Pi*\[Gamma]*(5 - 30*\[Gamma]^2 + 33*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(5/2))), eBar[5] -> -((9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^4)), eBar[6] -> 0, f["rad1"][1, 1] -> (8*(8 - 21*\[Gamma]^2 + 10*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^(5/2)), 
  f["rad1"][1, 2] -> -((Pi*(-3453 + 9420*\[Gamma] - 4082*\[Gamma]^2 - 10236*\[Gamma]^3 + 20603*\[Gamma]^4 - 15804*\[Gamma]^5 + 444*\[Gamma]^6 + 1932*\[Gamma]^7 + 840*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^3)), f["rad1"][1, 3] -> (Pi*(51 + 386*\[Gamma] - 1605*\[Gamma]^2 - 683*\[Gamma]^3 + 3129*\[Gamma]^4 + 240*\[Gamma]^5 - 1431*\[Gamma]^6 + 105*\[Gamma]^7))/(24*(-1 + \[Gamma]^2)^3), f["rad1"][1, 4] -> (Pi*(-1151 + 2748*\[Gamma] - 2390*\[Gamma]^2 + 1284*\[Gamma]^3 + 8689*\[Gamma]^4 - 13260*\[Gamma]^5 - 492*\[Gamma]^6 + 4140*\[Gamma]^7))/(48*(-1 + \[Gamma]^2)^3), 
  f["rad1"][1, 5] -> (1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 5652233*\[Gamma]^8 - 52502*\[Gamma]^10 + 3596332*\[Gamma]^12 - 433736*\[Gamma]^14 + 6144*\[Gamma]^16)/(1440*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), f["rad1"][1, 6] -> -((32*\[Gamma]^2*(8 - 21*\[Gamma]^2 + 10*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^(5/2))), f["rad1"][2, 1] -> -((8*\[Gamma]*(3 - 8*\[Gamma]^2 + 4*\[Gamma]^4))/(-1 + \[Gamma]^2)^(5/2)), 
  f["rad1"][2, 2] -> -((Pi*\[Gamma]*(99 + 720*\[Gamma] - 762*\[Gamma]^2 - 3792*\[Gamma]^3 + 2159*\[Gamma]^4 + 5088*\[Gamma]^5 - 2180*\[Gamma]^6 - 1920*\[Gamma]^7 + 700*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3)), f["rad1"][2, 3] -> (Pi*\[Gamma]*(-144 + 57*\[Gamma] + 888*\[Gamma]^2 - 248*\[Gamma]^3 - 1320*\[Gamma]^4 + 245*\[Gamma]^5 + 528*\[Gamma]^6 - 70*\[Gamma]^7))/(8*(-1 + \[Gamma]^2)^3), f["rad1"][2, 4] -> (Pi*\[Gamma]*(33 + 720*\[Gamma] - 406*\[Gamma]^2 - 3792*\[Gamma]^3 + 1381*\[Gamma]^4 + 5088*\[Gamma]^5 - 1380*\[Gamma]^6 - 1920*\[Gamma]^7 + 420*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3), 
  f["rad1"][2, 5] -> (525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 3786566*\[Gamma]^10 - 2116530*\[Gamma]^12 - 860382*\[Gamma]^14 + 152040*\[Gamma]^16 + 24576*\[Gamma]^18)/(480*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)), f["rad1"][2, 6] -> (32*\[Gamma]^3*(3 - 8*\[Gamma]^2 + 4*\[Gamma]^4))/(-1 + \[Gamma]^2)^(5/2), f["rad1"][3, 1] -> 0, f["rad1"][3, 2] -> (Pi*(15 - 476*\[Gamma] + 1040*\[Gamma]^2 + 340*\[Gamma]^3 - 1285*\[Gamma]^4 + 350*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^2), 
  f["rad1"][3, 3] -> (Pi*(-62 + 155*\[Gamma] + 16*\[Gamma]^2 - 70*\[Gamma]^3 - 90*\[Gamma]^4 + 35*\[Gamma]^5))/(4*(-1 + \[Gamma]^2)^2), f["rad1"][3, 4] -> -((Pi*(5 - 324*\[Gamma] + 760*\[Gamma]^2 + 156*\[Gamma]^3 - 615*\[Gamma]^4 - 240*\[Gamma]^5 + 210*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^2)), f["rad1"][3, 5] -> 0, f["rad1"][3, 6] -> 0, f["rad1"][4, 1] -> 0, f["rad1"][4, 2] -> 0, f["rad1"][4, 3] -> 0, f["rad1"][4, 4] -> 0, f["rad1"][4, 5] -> -((32*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8))/(-1 + \[Gamma]^2)^(9/2)), 
  f["rad1"][4, 6] -> 0, f["rad1"][5, 1] -> 0, f["rad1"][5, 2] -> 0, f["rad1"][5, 3] -> 0, f["rad1"][5, 4] -> 0, f["rad1"][5, 5] -> -((9 + 1053*\[Gamma]^2 + 1083*\[Gamma]^4 - 1249*\[Gamma]^6)/(4*(-1 + \[Gamma]^2)^(5/2))), f["rad1"][5, 6] -> 0, f["rad1"][6, 1] -> 0, f["rad1"][6, 2] -> 0, f["rad1"][6, 3] -> 0, f["rad1"][6, 4] -> 0, f["rad1"][6, 5] -> 0, f["rad1"][6, 6] -> 0, f["rad1"][7, 1] -> 0, f["rad1"][7, 2] -> 0, f["rad1"][7, 3] -> 0, f["rad1"][7, 4] -> 0, 
  f["rad1"][7, 5] -> 0, f["rad1"][7, 6] -> 0, f["rad1"][8, 1] -> 0, f["rad1"][8, 2] -> 0, f["rad1"][8, 3] -> 0, f["rad1"][8, 4] -> 0, f["rad1"][8, 5] -> 0, f["rad1"][8, 6] -> 0, f["rad1"][9, 1] -> 0, f["rad1"][9, 2] -> 0, f["rad1"][9, 3] -> 0, f["rad1"][9, 4] -> 0, f["rad1"][9, 5] -> 0, f["rad1"][9, 6] -> 0, f["rad1"][10, 1] -> 0, f["rad1"][10, 2] -> 0, f["rad1"][10, 3] -> 0, f["rad1"][10, 4] -> 0, 
  f["rad1"][10, 5] -> -((2039 + 13155*\[Gamma]^2 + 1221*\[Gamma]^4 - 1823*\[Gamma]^6)/(4*(-1 + \[Gamma]^2)^(5/2))), f["rad1"][10, 6] -> 0, f["rad1"][11, 1] -> 0, f["rad1"][11, 2] -> 0, f["rad1"][11, 3] -> 0, f["rad1"][11, 4] -> 0, f["rad1"][11, 5] -> (2039 + 13155*\[Gamma]^2 + 1221*\[Gamma]^4 - 1823*\[Gamma]^6)/(8*(-1 + \[Gamma]^2)^(5/2)), f["rad1"][11, 6] -> 0, f["rad1"][12, 1] -> 0, f["rad1"][12, 2] -> 0, f["rad1"][12, 3] -> 0, f["rad1"][12, 4] -> 0, 
  f["rad1"][12, 5] -> (32*(16 + 111*\[Gamma]^2 + 18*\[Gamma]^4 - 24*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), f["rad1"][12, 6] -> 0, f["rad1"][13, 1] -> 0, f["rad1"][13, 2] -> 0, f["rad1"][13, 3] -> 0, f["rad1"][13, 4] -> 0, f["rad1"][13, 5] -> 0, f["rad1"][13, 6] -> 0, f["rad1"][14, 1] -> 0, f["rad1"][14, 2] -> 0, f["rad1"][14, 3] -> 0, f["rad1"][14, 4] -> 0, 
  f["rad1"][14, 5] -> -((36 - 1209*\[Gamma] + 4212*\[Gamma]^2 - 6422*\[Gamma]^3 + 4332*\[Gamma]^4 + 1755*\[Gamma]^5 - 4996*\[Gamma]^6 + 2100*\[Gamma]^7)/(8*(-1 + \[Gamma]^2)^(5/2))), f["rad1"][14, 6] -> 0, f["rad1"][15, 1] -> 0, f["rad1"][15, 2] -> 0, f["rad1"][15, 3] -> 0, f["rad1"][15, 4] -> 0, f["rad1"][15, 5] -> 0, f["rad1"][15, 6] -> 0, f["rad1"][16, 1] -> 0, f["rad1"][16, 2] -> 0, f["rad1"][16, 3] -> 0, f["rad1"][16, 4] -> 0, f["rad1"][16, 5] -> 0, f["rad1"][16, 6] -> 0, 
  f["rad1"][17, 1] -> 0, f["rad1"][17, 2] -> 0, f["rad1"][17, 3] -> 0, f["rad1"][17, 4] -> 0, f["rad1"][17, 5] -> 0, f["rad1"][17, 6] -> 0, f["rad1"][18, 1] -> 0, f["rad1"][18, 2] -> 0, f["rad1"][18, 3] -> 0, f["rad1"][18, 4] -> 0, f["rad1"][18, 5] -> 0, f["rad1"][18, 6] -> 0, f["rad1"][19, 1] -> 0, f["rad1"][19, 2] -> 0, f["rad1"][19, 3] -> 0, f["rad1"][19, 4] -> 0, f["rad1"][19, 5] -> 0, f["rad1"][19, 6] -> 0, fBar["rad1"][1, 1] -> 0, 
  fBar["rad1"][1, 2] -> (Pi*(1151 - 2850*\[Gamma] + 1618*\[Gamma]^2 + 1414*\[Gamma]^3 - 7323*\[Gamma]^4 + 8346*\[Gamma]^5 + 12*\[Gamma]^6 - 1918*\[Gamma]^7 - 210*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^3), fBar["rad1"][1, 3] -> -((Pi*(1049 - 1806*\[Gamma] - 3000*\[Gamma]^2 + 13422*\[Gamma]^3 - 12391*\[Gamma]^4 + 1470*\[Gamma]^5 - 870*\[Gamma]^6 + 1314*\[Gamma]^7 + 380*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^3)), fBar["rad1"][1, 4] -> (Pi*(-1151 + 2850*\[Gamma] - 1618*\[Gamma]^2 - 1414*\[Gamma]^3 + 7323*\[Gamma]^4 - 8346*\[Gamma]^5 - 12*\[Gamma]^6 + 1918*\[Gamma]^7 + 210*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^3), 
  fBar["rad1"][1, 5] -> (385875 - 1837500*\[Gamma]^2 + 7188300*\[Gamma]^4 - 21241500*\[Gamma]^6 + 767410066*\[Gamma]^8 + 3966858415*\[Gamma]^10 - 3429240286*\[Gamma]^12 - 791542442*\[Gamma]^14 + 393897472*\[Gamma]^16)/(705600*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)), fBar["rad1"][1, 6] -> 0, fBar["rad1"][2, 1] -> 0, fBar["rad1"][2, 2] -> -((Pi*\[Gamma]*(33 + 432*\[Gamma] - 292*\[Gamma]^2 - 2208*\[Gamma]^3 + 885*\[Gamma]^4 + 2960*\[Gamma]^5 - 890*\[Gamma]^6 - 1120*\[Gamma]^7 + 280*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3)), 
  fBar["rad1"][2, 3] -> (Pi*\[Gamma]*(-255 + 180*\[Gamma] + 1454*\[Gamma]^2 - 720*\[Gamma]^3 - 1627*\[Gamma]^4 + 820*\[Gamma]^5 - 176*\[Gamma]^6 - 280*\[Gamma]^7 + 460*\[Gamma]^8))/(16*(-1 + \[Gamma]^2)^3), fBar["rad1"][2, 4] -> (Pi*\[Gamma]*(33 + 432*\[Gamma] - 292*\[Gamma]^2 - 2208*\[Gamma]^3 + 885*\[Gamma]^4 + 2960*\[Gamma]^5 - 890*\[Gamma]^6 - 1120*\[Gamma]^7 + 280*\[Gamma]^8))/(8*(-1 + \[Gamma]^2)^3), 
  fBar["rad1"][2, 5] -> (3675 - 19950*\[Gamma]^2 + 79800*\[Gamma]^4 - 246540*\[Gamma]^6 + 222810*\[Gamma]^8 - 25426269*\[Gamma]^10 - 37185456*\[Gamma]^12 + 46406238*\[Gamma]^14 + 2662204*\[Gamma]^16 - 3592192*\[Gamma]^18)/(6720*\[Gamma]^9*(-1 + \[Gamma]^2)^(7/2)), fBar["rad1"][2, 6] -> 0, fBar["rad1"][3, 1] -> 0, fBar["rad1"][3, 2] -> (Pi*(5 - 200*\[Gamma] + 450*\[Gamma]^2 + 124*\[Gamma]^3 - 475*\[Gamma]^4 - 60*\[Gamma]^5 + 140*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^2), 
  fBar["rad1"][3, 3] -> (Pi*(-129 + 376*\[Gamma] + 44*\[Gamma]^2 - 532*\[Gamma]^3 + 275*\[Gamma]^4 + 20*\[Gamma]^5 - 70*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^2), fBar["rad1"][3, 4] -> -((Pi*(5 - 200*\[Gamma] + 450*\[Gamma]^2 + 124*\[Gamma]^3 - 475*\[Gamma]^4 - 60*\[Gamma]^5 + 140*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^2)), fBar["rad1"][3, 5] -> 0, fBar["rad1"][3, 6] -> 0, fBar["rad1"][4, 1] -> 0, fBar["rad1"][4, 2] -> 0, fBar["rad1"][4, 3] -> 0, fBar["rad1"][4, 4] -> 0, 
  fBar["rad1"][4, 5] -> (32*\[Gamma]^2*(60 + 35*\[Gamma]^2 - 59*\[Gamma]^4 + 4*\[Gamma]^8))/(-1 + \[Gamma]^2)^(9/2), fBar["rad1"][4, 6] -> 0, fBar["rad1"][5, 1] -> 0, fBar["rad1"][5, 2] -> 0, fBar["rad1"][5, 3] -> 0, fBar["rad1"][5, 4] -> 0, fBar["rad1"][5, 5] -> (3*\[Gamma]*(37 - 185*\[Gamma]^2 + 355*\[Gamma]^4 - 175*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), fBar["rad1"][5, 6] -> 0, fBar["rad1"][6, 1] -> 0, fBar["rad1"][6, 2] -> 0, fBar["rad1"][6, 3] -> 0, fBar["rad1"][6, 4] -> 0, 
  fBar["rad1"][6, 5] -> 0, fBar["rad1"][6, 6] -> 0, fBar["rad1"][7, 1] -> 0, fBar["rad1"][7, 2] -> 0, fBar["rad1"][7, 3] -> 0, fBar["rad1"][7, 4] -> 0, fBar["rad1"][7, 5] -> 0, fBar["rad1"][7, 6] -> 0, fBar["rad1"][8, 1] -> 0, fBar["rad1"][8, 2] -> 0, fBar["rad1"][8, 3] -> 0, fBar["rad1"][8, 4] -> 0, fBar["rad1"][8, 5] -> 0, fBar["rad1"][8, 6] -> 0, fBar["rad1"][9, 1] -> 0, fBar["rad1"][9, 2] -> 0, fBar["rad1"][9, 3] -> 0, 
  fBar["rad1"][9, 4] -> 0, fBar["rad1"][9, 5] -> 0, fBar["rad1"][9, 6] -> 0, fBar["rad1"][10, 1] -> 0, fBar["rad1"][10, 2] -> 0, fBar["rad1"][10, 3] -> 0, fBar["rad1"][10, 4] -> 0, fBar["rad1"][10, 5] -> (\[Gamma]*(1041 - 2773*\[Gamma]^2 - 1065*\[Gamma]^4 + 525*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), fBar["rad1"][10, 6] -> 0, fBar["rad1"][11, 1] -> 0, fBar["rad1"][11, 2] -> 0, fBar["rad1"][11, 3] -> 0, fBar["rad1"][11, 4] -> 0, 
  fBar["rad1"][11, 5] -> (\[Gamma]*(-1041 + 2773*\[Gamma]^2 + 1065*\[Gamma]^4 - 525*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(5/2)), fBar["rad1"][11, 6] -> 0, fBar["rad1"][12, 1] -> 0, fBar["rad1"][12, 2] -> 0, fBar["rad1"][12, 3] -> 0, fBar["rad1"][12, 4] -> 0, fBar["rad1"][12, 5] -> (16*\[Gamma]*(-9 + 26*\[Gamma]^2))/(-1 + \[Gamma]^2)^(5/2), fBar["rad1"][12, 6] -> 0, fBar["rad1"][13, 1] -> 0, fBar["rad1"][13, 2] -> 0, fBar["rad1"][13, 3] -> 0, fBar["rad1"][13, 4] -> 0, 
  fBar["rad1"][13, 5] -> 0, fBar["rad1"][13, 6] -> 0, fBar["rad1"][14, 1] -> 0, fBar["rad1"][14, 2] -> 0, fBar["rad1"][14, 3] -> 0, fBar["rad1"][14, 4] -> 0, fBar["rad1"][14, 5] -> -((3*(6 - 37*\[Gamma] - 66*\[Gamma]^2 + 185*\[Gamma]^3 + 210*\[Gamma]^4 - 355*\[Gamma]^5 - 150*\[Gamma]^6 + 175*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^(5/2))), fBar["rad1"][14, 6] -> 0, fBar["rad1"][15, 1] -> 0, fBar["rad1"][15, 2] -> 0, fBar["rad1"][15, 3] -> 0, fBar["rad1"][15, 4] -> 0, fBar["rad1"][15, 5] -> 0, 
  fBar["rad1"][15, 6] -> 0, fBar["rad1"][16, 1] -> 0, fBar["rad1"][16, 2] -> 0, fBar["rad1"][16, 3] -> 0, fBar["rad1"][16, 4] -> 0, fBar["rad1"][16, 5] -> 0, fBar["rad1"][16, 6] -> 0, fBar["rad1"][17, 1] -> 0, fBar["rad1"][17, 2] -> 0, fBar["rad1"][17, 3] -> 0, fBar["rad1"][17, 4] -> 0, fBar["rad1"][17, 5] -> 0, fBar["rad1"][17, 6] -> 0, fBar["rad1"][18, 1] -> 0, fBar["rad1"][18, 2] -> 0, fBar["rad1"][18, 3] -> 0, fBar["rad1"][18, 4] -> 0, 
  fBar["rad1"][18, 5] -> 0, fBar["rad1"][18, 6] -> 0, fBar["rad1"][19, 1] -> 0, fBar["rad1"][19, 2] -> 0, fBar["rad1"][19, 3] -> 0, fBar["rad1"][19, 4] -> 0, fBar["rad1"][19, 5] -> 0, fBar["rad1"][19, 6] -> 0, e["rad1"][1] -> 0, e["rad1"][2] -> 0, e["rad1"][3] -> 0, e["rad1"][4] -> 0, e["rad1"][5] -> 0, e["rad1"][6] -> 0, eBar["rad1"][1] -> 0, eBar["rad1"][2] -> 0, eBar["rad1"][3] -> 0, eBar["rad1"][4] -> 0, eBar["rad1"][5] -> 0, 
  eBar["rad1"][6] -> 0, f["rad2"][1, 1] -> 0, f["rad2"][1, 2] -> 0, f["rad2"][1, 3] -> 0, f["rad2"][1, 4] -> 0, f["rad2"][1, 5] -> -((16*(1720 + 4927*\[Gamma]^2 - 1484*\[Gamma]^4 + 12*\[Gamma]^6))/(45*(-1 + \[Gamma]^2)^2)), f["rad2"][1, 6] -> 0, f["rad2"][2, 1] -> 0, f["rad2"][2, 2] -> 0, f["rad2"][2, 3] -> 0, f["rad2"][2, 4] -> 0, f["rad2"][2, 5] -> -((16*\[Gamma]*(-869 - 496*\[Gamma]^2 + 204*\[Gamma]^4 + 16*\[Gamma]^6))/(5*(-1 + \[Gamma]^2)^2)), f["rad2"][2, 6] -> 0, f["rad2"][3, 1] -> 0, 
  f["rad2"][3, 2] -> 0, f["rad2"][3, 3] -> 0, f["rad2"][3, 4] -> 0, f["rad2"][3, 5] -> 0, f["rad2"][3, 6] -> 0, f["rad2"][4, 1] -> 0, f["rad2"][4, 2] -> 0, f["rad2"][4, 3] -> 0, f["rad2"][4, 4] -> 0, f["rad2"][4, 5] -> (32*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, f["rad2"][4, 6] -> 0, f["rad2"][5, 1] -> 0, f["rad2"][5, 2] -> 0, f["rad2"][5, 3] -> 0, f["rad2"][5, 4] -> 0, f["rad2"][5, 5] -> 0, f["rad2"][5, 6] -> 0, 
  f["rad2"][6, 1] -> 0, f["rad2"][6, 2] -> 0, f["rad2"][6, 3] -> 0, f["rad2"][6, 4] -> 0, f["rad2"][6, 5] -> 0, f["rad2"][6, 6] -> 0, f["rad2"][7, 1] -> 0, f["rad2"][7, 2] -> 0, f["rad2"][7, 3] -> 0, f["rad2"][7, 4] -> 0, f["rad2"][7, 5] -> 0, f["rad2"][7, 6] -> 0, f["rad2"][8, 1] -> 0, f["rad2"][8, 2] -> 0, f["rad2"][8, 3] -> 0, f["rad2"][8, 4] -> 0, f["rad2"][8, 5] -> 0, f["rad2"][8, 6] -> 0, f["rad2"][9, 1] -> 0, f["rad2"][9, 2] -> 0, 
  f["rad2"][9, 3] -> 0, f["rad2"][9, 4] -> 0, f["rad2"][9, 5] -> 0, f["rad2"][9, 6] -> 0, f["rad2"][10, 1] -> 0, f["rad2"][10, 2] -> 0, f["rad2"][10, 3] -> 0, f["rad2"][10, 4] -> 0, f["rad2"][10, 5] -> 0, f["rad2"][10, 6] -> 0, f["rad2"][11, 1] -> 0, f["rad2"][11, 2] -> 0, f["rad2"][11, 3] -> 0, f["rad2"][11, 4] -> 0, f["rad2"][11, 5] -> 0, f["rad2"][11, 6] -> 0, f["rad2"][12, 1] -> 0, f["rad2"][12, 2] -> 0, f["rad2"][12, 3] -> 0, 
  f["rad2"][12, 4] -> 0, f["rad2"][12, 5] -> 0, f["rad2"][12, 6] -> 0, f["rad2"][13, 1] -> 0, f["rad2"][13, 2] -> 0, f["rad2"][13, 3] -> 0, f["rad2"][13, 4] -> 0, f["rad2"][13, 5] -> 0, f["rad2"][13, 6] -> 0, f["rad2"][14, 1] -> 0, f["rad2"][14, 2] -> 0, f["rad2"][14, 3] -> 0, f["rad2"][14, 4] -> 0, f["rad2"][14, 5] -> 0, f["rad2"][14, 6] -> 0, f["rad2"][15, 1] -> 0, f["rad2"][15, 2] -> 0, f["rad2"][15, 3] -> 0, f["rad2"][15, 4] -> 0, 
  f["rad2"][15, 5] -> 0, f["rad2"][15, 6] -> 0, f["rad2"][16, 1] -> 0, f["rad2"][16, 2] -> 0, f["rad2"][16, 3] -> 0, f["rad2"][16, 4] -> 0, f["rad2"][16, 5] -> 0, f["rad2"][16, 6] -> 0, f["rad2"][17, 1] -> 0, f["rad2"][17, 2] -> 0, f["rad2"][17, 3] -> 0, f["rad2"][17, 4] -> 0, f["rad2"][17, 5] -> 0, f["rad2"][17, 6] -> 0, f["rad2"][18, 1] -> 0, f["rad2"][18, 2] -> 0, f["rad2"][18, 3] -> 0, f["rad2"][18, 4] -> 0, f["rad2"][18, 5] -> 0, 
  f["rad2"][18, 6] -> 0, f["rad2"][19, 1] -> 0, f["rad2"][19, 2] -> 0, f["rad2"][19, 3] -> 0, f["rad2"][19, 4] -> 0, f["rad2"][19, 5] -> 0, f["rad2"][19, 6] -> 0, fBar["rad2"][1, 1] -> 0, 
  fBar["rad2"][1, 2] -> (Pi*Sqrt[-1 + \[Gamma]^2]*(-105 - 105*\[Gamma] + 855*\[Gamma]^2 + 855*\[Gamma]^3 - 3955*\[Gamma]^4 - 3955*\[Gamma]^5 + 14981*\[Gamma]^6 + 14981*\[Gamma]^7 - 209114*\[Gamma]^8 + 283262*\[Gamma]^9 - 107790*\[Gamma]^10 - 108949*\[Gamma]^11 + 224837*\[Gamma]^12 - 67547*\[Gamma]^13 - 65079*\[Gamma]^14 + 33103*\[Gamma]^15 + 28085*\[Gamma]^16 - 41155*\[Gamma]^17 - 5355*\[Gamma]^18 + 10710*\[Gamma]^19))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4), 
  fBar["rad2"][1, 3] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(210 + 210*\[Gamma] - 855*\[Gamma]^2 - 855*\[Gamma]^3 + 2575*\[Gamma]^4 + 2575*\[Gamma]^5 - 7567*\[Gamma]^6 - 7567*\[Gamma]^7 + 20175*\[Gamma]^8 + 55015*\[Gamma]^9 - 11551*\[Gamma]^10 - 507*\[Gamma]^11 + 18607*\[Gamma]^12 - 90583*\[Gamma]^13 - 23849*\[Gamma]^14 - 9849*\[Gamma]^15 - 8337*\[Gamma]^16 + 71899*\[Gamma]^17 + 9590*\[Gamma]^18 - 19390*\[Gamma]^19 - 630*\[Gamma]^20 + 1260*\[Gamma]^21))/(768*(-1 + \[Gamma])^3*\[Gamma]^9*(1 + \[Gamma])^4)), 
  fBar["rad2"][1, 4] -> -((Pi*Sqrt[-1 + \[Gamma]^2]*(-105 - 105*\[Gamma] + 855*\[Gamma]^2 + 855*\[Gamma]^3 - 3955*\[Gamma]^4 - 3955*\[Gamma]^5 + 14981*\[Gamma]^6 + 14981*\[Gamma]^7 - 209114*\[Gamma]^8 + 283262*\[Gamma]^9 - 107790*\[Gamma]^10 - 108949*\[Gamma]^11 + 224837*\[Gamma]^12 - 67547*\[Gamma]^13 - 65079*\[Gamma]^14 + 33103*\[Gamma]^15 + 28085*\[Gamma]^16 - 41155*\[Gamma]^17 - 5355*\[Gamma]^18 + 10710*\[Gamma]^19))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4)), fBar["rad2"][1, 5] -> (16*\[Gamma]*(411 + 130*\[Gamma]^2 - 64*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^2), fBar["rad2"][1, 6] -> 0, 
  fBar["rad2"][2, 1] -> 0, fBar["rad2"][2, 2] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3816 - 11313*\[Gamma] + 9885*\[Gamma]^2 + 5535*\[Gamma]^3 - 8901*\[Gamma]^4 - 402*\[Gamma]^5 + 200*\[Gamma]^6 + 1160*\[Gamma]^7 + 140*\[Gamma]^8))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), fBar["rad2"][2, 3] -> (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(477 - 1323*\[Gamma] + 2085*\[Gamma]^2 + 2703*\[Gamma]^3 - 4176*\[Gamma]^4 - 1796*\[Gamma]^5 + 1566*\[Gamma]^6 + 388*\[Gamma]^7 + 100*\[Gamma]^8))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^4), 
  fBar["rad2"][2, 4] -> -((Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3816 - 11313*\[Gamma] + 9885*\[Gamma]^2 + 5535*\[Gamma]^3 - 8901*\[Gamma]^4 - 402*\[Gamma]^5 + 200*\[Gamma]^6 + 1160*\[Gamma]^7 + 140*\[Gamma]^8))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)), fBar["rad2"][2, 5] -> (16*(-173 - 868*\[Gamma]^2 + 20*\[Gamma]^4 + 64*\[Gamma]^6))/(3*(-1 + \[Gamma]^2)^2), fBar["rad2"][2, 6] -> 0, fBar["rad2"][3, 1] -> 0, 
  fBar["rad2"][3, 2] -> (Pi*(15456 + 47592*\[Gamma] + 87757*\[Gamma]^2 + 50000*\[Gamma]^3 + 6694*\[Gamma]^4 + 15160*\[Gamma]^5 + 19080*\[Gamma]^6 - 560*\[Gamma]^7 - 16710*\[Gamma]^8 + 5355*\[Gamma]^10))/(64*(-1 + \[Gamma]^2)^(5/2)), fBar["rad2"][3, 3] -> (Pi*(2888 + 21146*\[Gamma] + 17408*\[Gamma]^2 + 46175*\[Gamma]^3 + 35896*\[Gamma]^4 + 22618*\[Gamma]^5 + 1216*\[Gamma]^6 - 12964*\[Gamma]^7 + 4620*\[Gamma]^9 - 315*\[Gamma]^11))/(64*(-1 + \[Gamma]^2)^(5/2)), 
  fBar["rad2"][3, 4] -> -((Pi*(15456 + 47592*\[Gamma] + 87757*\[Gamma]^2 + 50000*\[Gamma]^3 + 6694*\[Gamma]^4 + 15160*\[Gamma]^5 + 19080*\[Gamma]^6 - 560*\[Gamma]^7 - 16710*\[Gamma]^8 + 5355*\[Gamma]^10))/(64*(-1 + \[Gamma]^2)^(5/2))), fBar["rad2"][3, 5] -> 0, fBar["rad2"][3, 6] -> 0, fBar["rad2"][4, 1] -> 0, fBar["rad2"][4, 2] -> -((15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^(7/2))), fBar["rad2"][4, 3] -> -((3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(-11 + 15*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^(7/2))), 
  fBar["rad2"][4, 4] -> (15*Pi*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^(7/2)), fBar["rad2"][4, 5] -> -((64*\[Gamma]*(-20 - 25*\[Gamma]^2 + 3*\[Gamma]^4 + 2*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), fBar["rad2"][4, 6] -> 0, fBar["rad2"][5, 1] -> 0, fBar["rad2"][5, 2] -> (15*Pi*\[Gamma]^2*(39 + 124*\[Gamma]^2 - 121*\[Gamma]^4 + 14*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2)), fBar["rad2"][5, 3] -> -((15*Pi*\[Gamma]*(-3 - 124*\[Gamma]^2 + 45*\[Gamma]^4 + 26*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2))), 
  fBar["rad2"][5, 4] -> -((15*Pi*\[Gamma]^2*(39 + 124*\[Gamma]^2 - 121*\[Gamma]^4 + 14*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^(5/2))), fBar["rad2"][5, 5] -> 0, fBar["rad2"][5, 6] -> 0, fBar["rad2"][6, 1] -> 0, fBar["rad2"][6, 2] -> -((Pi*(7104 + 44223*\[Gamma]^2 + 2210*\[Gamma]^4 + 9000*\[Gamma]^6 - 5570*\[Gamma]^8 + 1785*\[Gamma]^10))/(32*(-1 + \[Gamma]^2)^(5/2))), fBar["rad2"][6, 3] -> (Pi*\[Gamma]*(-9998 - 18965*\[Gamma]^2 - 9950*\[Gamma]^4 + 4188*\[Gamma]^6 - 1540*\[Gamma]^8 + 105*\[Gamma]^10))/(32*(-1 + \[Gamma]^2)^(5/2)), 
  fBar["rad2"][6, 4] -> (Pi*(7104 + 44223*\[Gamma]^2 + 2210*\[Gamma]^4 + 9000*\[Gamma]^6 - 5570*\[Gamma]^8 + 1785*\[Gamma]^10))/(32*(-1 + \[Gamma]^2)^(5/2)), fBar["rad2"][6, 5] -> 0, fBar["rad2"][6, 6] -> 0, fBar["rad2"][7, 1] -> 0, fBar["rad2"][7, 2] -> (15*Pi*\[Gamma]*(45 + 130*\[Gamma]^2 - 7*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(3/2)), fBar["rad2"][7, 3] -> (3*Pi*(37 + 578*\[Gamma]^2 + 225*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(3/2)), fBar["rad2"][7, 4] -> (15*Pi*\[Gamma]*(-45 - 130*\[Gamma]^2 + 7*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(3/2)), 
  fBar["rad2"][7, 5] -> 0, fBar["rad2"][7, 6] -> 0, fBar["rad2"][8, 1] -> 0, fBar["rad2"][8, 2] -> (3*Pi*(-256 + 3787*\[Gamma] - 2944*\[Gamma]^2 + 9372*\[Gamma]^3 - 1280*\[Gamma]^4 + 1146*\[Gamma]^5 - 1460*\[Gamma]^7 + 595*\[Gamma]^9))/(128*(-1 + \[Gamma]^2)^(3/2)), fBar["rad2"][8, 3] -> -((3*Pi*(-790 + 1472*\[Gamma] - 8525*\[Gamma]^2 + 2688*\[Gamma]^3 - 4744*\[Gamma]^4 + 320*\[Gamma]^5 + 1074*\[Gamma]^6 - 490*\[Gamma]^8 + 35*\[Gamma]^10))/(128*(-1 + \[Gamma]^2)^(3/2))), 
  fBar["rad2"][8, 4] -> -((3*Pi*(-256 + 3787*\[Gamma] - 2944*\[Gamma]^2 + 9372*\[Gamma]^3 - 1280*\[Gamma]^4 + 1146*\[Gamma]^5 - 1460*\[Gamma]^7 + 595*\[Gamma]^9))/(128*(-1 + \[Gamma]^2)^(3/2))), fBar["rad2"][8, 5] -> 0, fBar["rad2"][8, 6] -> 0, fBar["rad2"][9, 1] -> 0, fBar["rad2"][9, 2] -> (3*Pi*\[Gamma]*(1227 + 2972*\[Gamma]^2 + 1146*\[Gamma]^4 - 1460*\[Gamma]^6 + 595*\[Gamma]^8))/(64*(-1 + \[Gamma]^2)^(3/2)), 
  fBar["rad2"][9, 3] -> (3*Pi*(278 + 2637*\[Gamma]^2 + 2184*\[Gamma]^4 - 1074*\[Gamma]^6 + 490*\[Gamma]^8 - 35*\[Gamma]^10))/(64*(-1 + \[Gamma]^2)^(3/2)), fBar["rad2"][9, 4] -> -((3*Pi*\[Gamma]*(1227 + 2972*\[Gamma]^2 + 1146*\[Gamma]^4 - 1460*\[Gamma]^6 + 595*\[Gamma]^8))/(64*(-1 + \[Gamma]^2)^(3/2))), fBar["rad2"][9, 5] -> 0, fBar["rad2"][9, 6] -> 0, fBar["rad2"][10, 1] -> 0, fBar["rad2"][10, 2] -> 0, fBar["rad2"][10, 3] -> 0, fBar["rad2"][10, 4] -> 0, fBar["rad2"][10, 5] -> 0, fBar["rad2"][10, 6] -> 0, 
  fBar["rad2"][11, 1] -> 0, fBar["rad2"][11, 2] -> 0, fBar["rad2"][11, 3] -> 0, fBar["rad2"][11, 4] -> 0, fBar["rad2"][11, 5] -> 0, fBar["rad2"][11, 6] -> 0, fBar["rad2"][12, 1] -> 0, fBar["rad2"][12, 2] -> 0, fBar["rad2"][12, 3] -> 0, fBar["rad2"][12, 4] -> 0, fBar["rad2"][12, 5] -> 0, fBar["rad2"][12, 6] -> 0, fBar["rad2"][13, 1] -> 0, fBar["rad2"][13, 2] -> 0, fBar["rad2"][13, 3] -> 0, fBar["rad2"][13, 4] -> 0, fBar["rad2"][13, 5] -> 0, 
  fBar["rad2"][13, 6] -> 0, fBar["rad2"][14, 1] -> 0, fBar["rad2"][14, 2] -> 0, fBar["rad2"][14, 3] -> 0, fBar["rad2"][14, 4] -> 0, fBar["rad2"][14, 5] -> 0, fBar["rad2"][14, 6] -> 0, fBar["rad2"][15, 1] -> 0, fBar["rad2"][15, 2] -> 0, fBar["rad2"][15, 3] -> 0, fBar["rad2"][15, 4] -> 0, fBar["rad2"][15, 5] -> 0, fBar["rad2"][15, 6] -> 0, fBar["rad2"][16, 1] -> 0, fBar["rad2"][16, 2] -> 0, fBar["rad2"][16, 3] -> 0, fBar["rad2"][16, 4] -> 0, 
  fBar["rad2"][16, 5] -> 0, fBar["rad2"][16, 6] -> 0, fBar["rad2"][17, 1] -> 0, fBar["rad2"][17, 2] -> 0, fBar["rad2"][17, 3] -> 0, fBar["rad2"][17, 4] -> 0, fBar["rad2"][17, 5] -> 0, fBar["rad2"][17, 6] -> 0, fBar["rad2"][18, 1] -> 0, fBar["rad2"][18, 2] -> 0, fBar["rad2"][18, 3] -> 0, fBar["rad2"][18, 4] -> 0, fBar["rad2"][18, 5] -> 0, fBar["rad2"][18, 6] -> 0, fBar["rad2"][19, 1] -> 0, fBar["rad2"][19, 2] -> 0, fBar["rad2"][19, 3] -> 0, 
  fBar["rad2"][19, 4] -> 0, fBar["rad2"][19, 5] -> 0, fBar["rad2"][19, 6] -> 0, e["rad2"][1] -> 0, e["rad2"][2] -> 0, e["rad2"][3] -> 0, e["rad2"][4] -> 0, e["rad2"][5] -> 0, e["rad2"][6] -> 0, eBar["rad2"][1] -> 0, eBar["rad2"][2] -> 0, eBar["rad2"][3] -> 0, eBar["rad2"][4] -> 0, eBar["rad2"][5] -> 0, eBar["rad2"][6] -> 0};

